Spin-thermal shear coupling in relativistic nuclear collisions

The spin polarization measurements of particles emitted in heavy-ion collisions have opened the possibility for new phenomenological investigations of spin physics in relativistic fluids. The theoretical predictions of global polarization are in agreement with the data, but consistent discrepancies stand out for the local polarization. We show that the covariant theory of relativistic quantum fluids at local equilibrium implies an additional, non-dissipative contribution to the spin polarization vector, which is proportional to the thermal shear, which has been previously overlooked. This additional contribution, together with an improved approximation in the expansion of the local equilibrium density operator, restores the quantitative agreement between the theoretical predictions and the experimental data.

==> anc/README_figure2.txt <==
The file "figure2.dat" contains the components of polarization, pT and phi in the isothermal scenario. The columns contain:

#0	#1	#2				#3-6				#7-10			#11-14			#15-18					#19-22
pt	phi	dn/d^3p (denominator Pol)	P_vort_acceleration[0-3]	P_ang_vel[0-3]		P_Xi_acc[0-3]		P_shear[0-3] (i.e. \sigma part)	P_theta[0-3]

The relevant columns for the plot are 0,1,2,6,10,14,18,22


==> anc/exp/STAR_cosThetaStar_Lambda <==
#Lambda
#phi-Psi_2	<cos(theta_p*)>	stat.uncert.	syst.uncert.	
0.2617993877991494	 0.000377181	9.87315e-05	6.19447e-05	
0.7853981633974483	 0.000136621	0.000109193	5.2068e-05	
1.3089969389957472	 0.000131939	0.000119865	0.000117419	
1.832595714594046	-0.00022827 	0.00011995	5.01192e-05	
2.356194490192345	-0.000332911	0.000109344	9.13003e-05	
2.8797932657906435	-0.000152852	9.87598e-05	2.58107e-05


==> anc/exp/STAR_cosThetaStar_antiLambda <==
#LambdaBar
#phi-Psi_2	<cos(theta_p*)>	stat.uncert.	syst.uncert.	
0.2617993877991494	 0.000106504	0.000109144	1.98279e-05	
0.7853981633974483	 0.000409332	0.000120436	6.54127e-05	
1.3089969389957472	 2.7348e-05	    0.000131828	0.000178932	
1.832595714594046	-0.000325038	0.000131762	2.2213e-05	
2.356194490192345	-0.000268537	0.00012035	3.32029e-05	
2.8797932657906435	-1.95362e-05	0.00010909	0.000129817


==> anc/fig1.py <==
# =====================================
# show Pi^z from 3 files in subplots
# =====================================

import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from matplotlib import rc
import os
import math
import sys
font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 16}
rc('font', **font)
matplotlib.use('tkagg')

rc('text', usetex=True)

mass = 1.115683

xFactor = 2.0   # !!!!!!!!!! extra factor, 1.0 to plot S, 2.0 to plot Pi

global_title = r'(std + xi terms), no T grad'
figWidth = 5.33  # in inches
figHeight = 4.0 # in inches

def plot(filename, mode, lw, ls, clr, captn):
 file_dim = filename+'.dim'
 dimP, dimPhi = np.loadtxt(file_dim, dtype=int)
 print(dimP)
 #dndp = np.array([0.0] * dimP * dimPhi)
 #Pizu = []
 #for i in range(len(files)):
  #Pizu.append(np.array([0.0] * dim))
 #print type(Pizu[0])
 
 #Piz = []
 #for i in range(len(files)):
  #Piz.append(np.array([0.0] * dim))
 
 a = np.loadtxt(filename, unpack=True)
 pT = a[0]
 phi = a[1]
 dndp = a[2]
 if mode=='varpi':
  Pixu =  a[4]  # 4 or 8
  Piyu =  a[5]  # 5 or 9
  Pizu =  a[6]  # 6 or 10
 elif mode=='xi':
  Pixu =  a[8]  # 4 or 8
  Piyu =  a[9]  # 5 or 9
  Pizu =  a[10]  # 6 or 10
 elif mode=='varpi+xi':
  Pixu =  a[4] + a[8]  # 4 or 8
  Piyu =  a[5] + a[9]  # 5 or 9
  Pizu =  a[6] + a[10]  # 6 or 10
 else:
  exit('mode not implemented')
 pxE = pT * np.cos(phi)  # exact values (before the shift for better visual rep)
 pyE = pT * np.sin(phi)  # exact values (before the shift for better visual rep)
 dphi = phi[1] - phi[0]
 phi = np.add(phi, -0.5*dphi)
 # getting Cartesian components
 px = pT * np.cos(phi)
 py = pT * np.sin(phi)
 
 # boost to Lambda rest frame
 Pixurf = np.array([0.0] * len(Pixu))
 Piyurf = np.array([0.0] * len(Pixu))
 for i in range(len(Pixu)):
  e = math.sqrt(mass*mass + pT[i]*pT[i])
  Pixurf[i] = Pixu[i] - (Pixu[i]*pxE[i] + Piyu[i]*pyE[i])/(e*(e+mass))*pxE[i]
  Piyurf[i] = Piyu[i] - (Pixu[i]*pxE[i] + Piyu[i]*pyE[i])/(e*(e+mass))*pyE[i]
 
 #z, = np.where(pT>2.9)
 #print type(Pizu[z]), len(Pizu[z])
 #print np.divide(Pizu[z], dndp[z])
 
 pT = pT.reshape((dimP,dimPhi)).T
 phi = phi.reshape((dimP,dimPhi)).T
 px = px.reshape((dimP,dimPhi)).T
 py = py.reshape((dimP,dimPhi)).T
 px = np.vstack((px,px[0]))
 py = np.vstack((py,py[0]))
 
 Piyurf2d = Piyurf.reshape((dimP,dimPhi)).T
 Pizurf2d = Pizu.reshape((dimP,dimPhi)).T
 dndp2d = dndp.reshape((dimP,dimPhi)).T
 Py_phi = np.array([0.0] * dimPhi)
 Pz_phi = np.array([0.0] * dimPhi)
 dn_phi = np.array([0.0] * dimPhi)
 for iphi in range(dimPhi):
  for ipt in range(dimP):
   if pT[iphi,ipt]>0.4 and pT[iphi,ipt]<10.0:          ### pT range!
    Py_phi[iphi] += Piyurf2d[iphi,ipt] * pT[iphi,ipt]
    Pz_phi[iphi] += Pizurf2d[iphi,ipt] * pT[iphi,ipt]
    dn_phi[iphi] += dndp2d[iphi,ipt] * pT[iphi,ipt]

 PzPhiPlot = xFactor*np.divide(Pz_phi,dn_phi)
 PyPhiPlot = xFactor*np.divide(Py_phi,dn_phi)
 #===========plotting:
 # === P^z
 plt.figure(1)
 #plt.ylim(np.min(PzPhiPlot), 0.)
 plt.plot(np.add(phi[:,0],0.5*dphi), PzPhiPlot, linewidth=lw, linestyle=ls, color=clr)


# ======= setting up the plots
# ================== P^z
fig = plt.figure(1, facecolor="white", figsize=(figWidth,figHeight))
#plt.suptitle(global_title, color='blue')
#plt.title(r'$P^z(\phi)$')
plt.xlabel(r'$\phi-\Psi_{\rm RP}$')
plt.ylabel(r'$P^z$($\phi-\Psi_{\rm RP}$)')
plt.xlim(0., 1.6)
ticks=[0., 0.5*math.pi, math.pi]
tlabels=['0', r'$\pi/2$', r'$\pi$']
plt.xticks(ticks, tlabels)
plt.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))
#plt.grid()

# ====== main block: plotting
#print(sys.argv)
#for infile in sys.argv[1:]:
# plot(infile)
plot('gliss2RHIC.20-60.eosL.noTgrad.pt6/esw025', 'varpi+xi', 3, '-', 'k', r'$T_{\rm dec}$=150 MeV')
plot('gliss2RHIC.20-60.eosL.noTgrad.pt6/esw025', 'varpi', 1, '--', 'g', '')
plot('gliss2RHIC.20-60.eosL.noTgrad.pt6/esw025', 'xi', 1, ':', 'r', '')

# ===== plotting the experimental data
expLam = np.loadtxt('exp/STAR_cosThetaStar_Lambda', unpack=True, skiprows=2)
expAntiLam = np.loadtxt('exp/STAR_cosThetaStar_antiLambda', unpack=True, skiprows=2)
phiShift = np.array([math.pi/180]*len(expAntiLam[0]))
PhFactor = 1. / (0.732 / 3.0)  # to convert from <cos(theta*_p)> to P^z
plt.figure(1)
ax = plt.gca()
plt.text(0.01, 0.85, r'$\frac{\Xi}{T}$', transform=ax.transAxes, fontsize='x-large')
plt.text(0.03, 0.11 , r'$\frac{\omega}{T}$', transform=ax.transAxes, fontsize='x-large')
plt.arrow(0.06, 0.91, 0.05, -0.05, width=0.0002, head_width=0.01, transform=ax.transAxes)
plt.arrow(0.075, 0.17, 0.05, 0.05, width=0.0002, head_width=0.01, transform=ax.transAxes)
lineExp1 = plt.errorbar(expLam[0]-phiShift, PhFactor*expLam[1], yerr=PhFactor*(expLam[2]+expLam[3]), marker='*', linestyle='', elinewidth=2, markersize=10)
lineExp2 = plt.errorbar(expAntiLam[0]+phiShift, PhFactor*expAntiLam[1], yerr=PhFactor*(expAntiLam[2]+expAntiLam[3]), marker='^', linestyle='', elinewidth=2, markersize=10)

plt.figure(1)
plt.subplots_adjust(top=0.94, bottom=0.15, left=0.14, right=0.96)
#leg1 = plt.legend(loc='upper right')
plt.legend([lineExp1,lineExp2], [r'$\Lambda$, STAR', r'$\bar{\Lambda}$, STAR'], loc='lower center', labelspacing=0.4, handletextpad=-0.2, frameon=False)
plt.show()


==> anc/figure2.dat <==
             0             0     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       0.15708     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0      0.314159     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0      0.471239     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0      0.628319     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0      0.785398     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0      0.942478     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       1.09956     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       1.25664     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       1.41372     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0        1.5708     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       1.72788     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       1.88496     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.04204     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.19911     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.35619     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.51327     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.67035     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.82743     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       2.98451     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       3.14159     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       3.29867     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       3.45575     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       3.61283     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       3.76991     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       3.92699     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       4.08407     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       4.24115     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       4.39823     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       4.55531     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       4.71239     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       4.86947     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.02655     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.18363     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.34071     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.49779     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.65487     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.81195     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       5.96903     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
             0       6.12611     0.0865498             0   4.13321e-08   -1.8266e-05   -2.4268e-10             0   1.16998e-07  -2.07558e-05  -1.30473e-09            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0            -0
           0.2             0     0.0858326   9.11849e-09   5.16776e-08   -1.5968e-05   8.83869e-09   1.74323e-08   9.87947e-08  -2.11547e-05  -6.23259e-08            -0            -0  -4.48775e-06  -4.04356e-08            -0            -0  -1.75509e-06   1.65279e-07            -0            -0  -2.68062e-06  -1.35675e-07
           0.2       0.15708     0.0857864  -4.93919e-07  -2.99896e-07  -1.60003e-05   -1.5335e-06  -5.71774e-07   7.04625e-08  -2.11592e-05  -2.52799e-07            -0   6.93615e-07  -4.37931e-06   2.05335e-06            -0   2.71279e-07  -1.71279e-06   2.00917e-06            -0   4.14107e-07  -2.61457e-06  -3.20783e-06
           0.2      0.314159     0.0856653  -9.81034e-07  -6.16977e-07  -1.60932e-05  -2.91323e-06  -1.14762e-06   4.47702e-08   -2.1185e-05  -4.22801e-07            -0   1.31918e-06  -4.06001e-06    3.9297e-06            -0   5.17135e-07  -1.59158e-06   3.64789e-06            -0    7.8676e-07   -2.4214e-06  -5.95764e-06
           0.2      0.471239     0.0854814  -1.43726e-06  -8.68503e-07  -1.62373e-05   -3.9843e-06  -1.69682e-06   2.40945e-08  -2.12293e-05  -5.54628e-07            -0   1.81494e-06  -3.56202e-06   5.39182e-06            -0    7.1477e-07  -1.40282e-06    4.9093e-06            -0   1.08079e-06  -2.12116e-06  -8.10007e-06
           0.2      0.628319     0.0852534   -1.8499e-06  -1.03031e-06  -1.64184e-05  -4.63868e-06  -2.20636e-06   1.04043e-08  -2.12877e-05  -6.34696e-07            -0   2.13255e-06  -2.93521e-06   6.29325e-06            -0   8.45871e-07  -1.16424e-06   5.66835e-06            -0   1.26757e-06  -1.74467e-06  -9.42121e-06
           0.2      0.785398     0.0850039  -2.20914e-06  -1.08745e-06  -1.66184e-05  -4.81681e-06  -2.66376e-06   5.07008e-09  -2.13546e-05  -6.54889e-07            -0   2.24178e-06  -2.24178e-06   6.55222e-06            -0   8.98368e-07  -8.98368e-07   5.85899e-06            -0   1.32988e-06  -1.32988e-06   -9.7992e-06
           0.2      0.942478     0.0847578  -2.50815e-06  -1.03543e-06  -1.68178e-05   -4.5106e-06   -3.0573e-06   8.71536e-09  -2.14234e-05  -6.13202e-07            -0   2.13319e-06  -1.54985e-06   6.15597e-06            -0    8.6766e-07  -6.30392e-07   5.47668e-06            -0   1.26316e-06  -9.17736e-07  -9.21161e-06
           0.2       1.09956     0.0845389   -2.7428e-06  -8.80398e-07  -1.69973e-05  -3.75958e-06  -3.37649e-06     2.113e-08  -2.14873e-05  -5.13669e-07            -0   1.81865e-06  -9.26646e-07   5.15613e-06            -0   7.57157e-07  -3.85791e-07    4.5727e-06            -0    1.0755e-06  -5.47994e-07  -7.73048e-06
           0.2       1.25664      0.084368  -2.91104e-06  -6.38186e-07  -1.71395e-05  -2.64253e-06  -3.61246e-06   4.12631e-08  -2.15401e-05  -3.65714e-07            -0   1.32972e-06  -4.32053e-07   3.65789e-06            -0   5.78043e-07  -1.87818e-07   3.24325e-06            -0   7.86289e-07  -2.55481e-07  -5.50841e-06
           0.2       1.41372     0.0842616  -3.01216e-06  -3.32657e-07   -1.7231e-05  -1.26718e-06  -3.75846e-06    6.7305e-08  -2.15766e-05  -1.83078e-07            -0    7.1436e-07  -1.13143e-07   1.80635e-06            -0   3.48243e-07  -5.51563e-08   1.61651e-06            -0   4.23978e-07  -6.71514e-08  -2.75947e-06
           0.2        1.5708     0.0842296   -3.0461e-06   6.63656e-09  -1.72633e-05   2.40288e-07  -3.81017e-06   9.68582e-08  -2.15935e-05   1.75142e-08            -0   3.21738e-08  -1.97008e-24  -2.27574e-07            -0    9.0666e-08  -5.55169e-24  -1.59808e-07            -0   2.32857e-08  -1.42584e-24   2.61459e-07
           0.2       1.72788     0.0842754  -3.01295e-06   3.47154e-07  -1.72332e-05   1.74467e-06  -3.76606e-06    1.2718e-07  -2.15894e-05   2.17804e-07            -0  -6.51135e-07   -1.0313e-07  -2.26013e-06            -0  -1.69113e-07  -2.67848e-08  -1.92925e-06            -0   -3.7788e-07  -5.98503e-08   3.27911e-06
           0.2       1.88496     0.0843953  -2.91276e-06   6.56273e-07  -1.71439e-05   3.11051e-06  -3.62739e-06   1.55471e-07  -2.15651e-05   3.99517e-07            -0   -1.2698e-06  -4.12583e-07  -4.10691e-06            -0  -4.05465e-07  -1.31743e-07    -3.536e-06            -0   -7.4163e-07   -2.4097e-07   6.01779e-06
           0.2       2.04204     0.0845787  -2.74572e-06   9.04203e-07  -1.70037e-05   4.21074e-06   -3.3982e-06   1.79166e-07  -2.15233e-05   5.45879e-07            -0  -1.76401e-06  -8.98808e-07  -5.59521e-06            -0  -5.95326e-07  -3.03334e-07  -4.83405e-06            -0  -1.03329e-06  -5.26486e-07   8.22127e-06
           0.2       2.19911     0.0848091  -2.51257e-06   1.06673e-06  -1.68261e-05   4.93637e-06  -3.08504e-06   1.96205e-07  -2.14688e-05    6.4309e-07            -0  -2.08549e-06   -1.5152e-06  -6.57734e-06            -0  -7.20515e-07  -5.23485e-07  -5.69738e-06            -0  -1.22444e-06  -8.89607e-07   9.67361e-06
           0.2       2.35619     0.0850652  -2.21535e-06   1.12757e-06  -1.66281e-05   5.20704e-06  -2.69657e-06   2.05227e-07  -2.14073e-05   6.81683e-07            -0  -2.20224e-06  -2.20224e-06  -6.94526e-06            -0  -7.69503e-07  -7.69503e-07  -6.03191e-06            -0  -1.29571e-06  -1.29571e-06   1.02202e-05
           0.2       2.51327     0.0853229  -1.85811e-06   1.08015e-06  -1.64289e-05   4.98179e-06  -2.24318e-06   2.05694e-07  -2.13453e-05   6.57607e-07            -0  -2.10183e-06  -2.89293e-06  -6.64496e-06            -0   -7.3846e-07   -1.0164e-06  -5.78826e-06            -0  -1.23897e-06   -1.7053e-06   9.78752e-06
           0.2       2.67035     0.0855573  -1.44756e-06   9.28532e-07  -1.62481e-05   4.26793e-06  -1.73652e-06   1.97915e-07  -2.12892e-05   5.72884e-07            -0  -1.79314e-06  -3.51924e-06  -5.68787e-06            -0  -6.31506e-07   -1.2394e-06  -4.97283e-06            -0  -1.05861e-06  -2.07764e-06   8.39753e-06
           0.2       2.82743     0.0857453  -9.93403e-07   6.87297e-07  -1.61036e-05    3.1253e-06  -1.18909e-06   1.82983e-07  -2.12446e-05   4.35661e-07            -0  -1.30581e-06  -4.01887e-06  -4.15598e-06            -0  -4.60193e-07  -1.41633e-06  -3.65393e-06            -0  -7.71677e-07  -2.37498e-06    6.1732e-06
           0.2       2.98451     0.0858683  -5.08195e-07    3.8031e-07  -1.60098e-05   1.66353e-06  -6.13973e-07   1.62644e-07  -2.12163e-05   2.59546e-07            -0  -6.87657e-07   -4.3417e-06  -2.19758e-06            -0  -2.42284e-07  -1.52972e-06  -1.95955e-06            -0  -4.06514e-07  -2.56663e-06   3.33106e-06
           0.2       3.14159     0.0859141  -6.77274e-09   3.83834e-08  -1.59761e-05    3.1473e-08  -2.45452e-08   1.39106e-07  -2.12072e-05   6.22382e-08            -0  -5.45597e-22  -4.45513e-06  -1.27159e-08            -0  -1.92079e-22  -1.56845e-06  -6.52596e-08            -0  -3.22399e-22  -2.63258e-06   1.60051e-07
           0.2       3.29867     0.0858785   4.94776e-07  -3.03921e-07   -1.6006e-05  -1.60051e-06   5.65683e-07   1.14819e-07  -2.12186e-05  -1.36412e-07            -0   6.88608e-07   -4.3477e-06   2.17051e-06            -0   2.42123e-07   -1.5287e-06   1.82692e-06            -0   4.06403e-07  -2.56592e-06   -3.0117e-06
           0.2       3.45575     0.0857658   9.80361e-07  -6.11983e-07  -1.60962e-05  -3.06232e-06   1.14319e-06   9.22493e-08  -2.12499e-05  -3.16641e-07            -0   1.30951e-06  -4.03026e-06   4.12468e-06            -0   4.59558e-07  -1.41437e-06   3.51507e-06            -0   7.71255e-07  -2.37368e-06  -5.85682e-06
           0.2       3.61283     0.0855879   1.43514e-06  -8.54809e-07  -1.62377e-05   -4.2059e-06   1.69457e-06   7.36533e-08  -2.12985e-05  -4.60982e-07            -0    1.8011e-06  -3.53486e-06   5.65173e-06            -0   6.30116e-07  -1.23667e-06   4.82412e-06            -0   1.05775e-06  -2.07595e-06   -8.0885e-06
           0.2       3.76991     0.0853636   1.84653e-06  -1.00825e-06  -1.64163e-05  -4.92275e-06   2.20667e-06   6.08763e-08  -2.13601e-05  -5.56103e-07            -0    2.1151e-06  -2.91119e-06   6.60606e-06            -0   7.36083e-07  -1.01313e-06   5.62733e-06            -0   1.23766e-06   -1.7035e-06  -9.49318e-06
           0.2       3.92699     0.0851156   2.20483e-06  -1.05739e-06  -1.66139e-05  -5.15439e-06   2.66678e-06   5.51822e-08   -2.1429e-05  -5.94046e-07            -0   2.22129e-06  -2.22129e-06   6.90845e-06            -0   7.65975e-07  -7.65975e-07   5.85876e-06            -0    1.2941e-06   -1.2941e-06  -9.95103e-06
           0.2       4.08407     0.0848685   2.50329e-06  -9.97782e-07  -1.68112e-05  -4.89463e-06   3.06299e-06   5.71276e-08  -2.14984e-05   -5.7275e-07            -0    2.1102e-06  -1.53315e-06   6.54949e-06            -0   7.15751e-07  -5.20023e-07   5.51557e-06            -0   1.22281e-06  -8.88421e-07  -9.44241e-06
           0.2       4.24115      0.084646   2.73787e-06  -8.35667e-07  -1.69887e-05  -4.18492e-06   3.38452e-06   6.64949e-08  -2.15615e-05  -4.95896e-07            -0   1.79362e-06  -9.13895e-07   5.58378e-06            -0   5.89335e-07  -3.00281e-07    4.6514e-06            -0   1.03205e-06  -5.25857e-07  -8.04171e-06
           0.2       4.39823     0.0844692   2.90654e-06  -5.87072e-07  -1.71293e-05  -3.10507e-06   3.62224e-06   8.22944e-08  -2.16117e-05   -3.7221e-07            -0   1.30308e-06  -4.23395e-07   4.11808e-06            -0   3.98363e-07  -1.29436e-07   3.36432e-06            -0   7.41254e-07  -2.40848e-07  -5.90213e-06
           0.2       4.55531     0.0843541   3.00858e-06  -2.76105e-07  -1.72194e-05  -1.76233e-06   3.76916e-06   1.02846e-07  -2.16436e-05  -2.14429e-07            -0   6.86482e-07  -1.08728e-07   2.29699e-06            -0   1.61123e-07  -2.55194e-08    1.7829e-06            -0   3.78759e-07  -5.99895e-08  -3.23597e-06
           0.2       4.71239     0.0843109   3.04384e-06   6.73866e-08  -1.72505e-05  -2.80801e-07   3.82081e-06   1.25941e-07  -2.16538e-05  -3.80769e-08            -0    3.4835e-09  -6.39909e-25   2.88824e-07            -0  -9.92179e-08    1.8226e-23   5.33042e-08            -0    -2.093e-08   3.84478e-24  -2.93874e-07
           0.2       4.86947     0.0843432   3.01229e-06   4.10563e-07  -1.72194e-05   1.20753e-06   3.77563e-06   1.49065e-07  -2.16409e-05   1.39822e-07            -0  -6.80136e-07  -1.07723e-07  -1.72686e-06            -0  -3.56951e-07  -5.65355e-08  -1.67106e-06            -0  -4.20182e-07  -6.65503e-08   2.65484e-06
           0.2       5.02655     0.0844475    2.9138e-06   7.20544e-07  -1.71292e-05   2.57073e-06   3.63501e-06   1.69669e-07  -2.16059e-05   3.02074e-07            -0  -1.29849e-06  -4.21905e-07   -3.5704e-06            -0  -5.86456e-07  -1.90551e-07  -3.23807e-06            -0  -7.81369e-07  -2.53882e-07   5.34089e-06
           0.2       5.18363     0.0846137   2.74838e-06   9.67377e-07  -1.69884e-05   3.68472e-06   3.40321e-06   1.85442e-07   -2.1552e-05   4.32675e-07            -0  -1.79164e-06  -9.12888e-07  -5.07321e-06            -0   -7.6483e-07    -3.897e-07  -4.50504e-06            -0  -1.06999e-06  -5.45189e-07   7.51365e-06
           0.2       5.34071     0.0848259   2.51658e-06   1.12681e-06  -1.68105e-05   4.44211e-06   3.08709e-06   1.94556e-07  -2.14844e-05   5.18203e-07            -0  -2.11123e-06   -1.5339e-06  -6.09017e-06            -0  -8.74209e-07   -6.3515e-07  -5.34823e-06            -0  -1.25772e-06  -9.13785e-07    8.9608e-06
           0.2       5.49779     0.0850635    2.2203e-06   1.18268e-06  -1.66126e-05   4.76255e-06   2.69568e-06   1.95856e-07  -2.14095e-05    5.4917e-07            -0  -2.22521e-06  -2.22521e-06  -6.51358e-06            -0  -9.03525e-07  -9.03525e-07  -5.67465e-06            -0  -1.32512e-06  -1.32512e-06    9.5289e-06
           0.2       5.65487     0.0853028   1.86349e-06   1.12866e-06  -1.64141e-05   4.60343e-06   2.23967e-06   1.88971e-07  -2.13344e-05   5.21197e-07            -0  -2.12122e-06  -2.91961e-06  -6.28745e-06            -0  -8.49527e-07  -1.16927e-06  -5.43506e-06            -0  -1.26394e-06  -1.73967e-06   9.14292e-06
           0.2       5.81195     0.0855195   1.45285e-06   9.69171e-07  -1.62343e-05   3.96905e-06   1.73095e-06   1.74336e-07   -2.1266e-05   4.35799e-07            -0  -1.80823e-06  -3.54886e-06  -5.41916e-06            -0  -7.16997e-07  -1.40719e-06  -4.63545e-06            -0  -1.07846e-06  -2.11659e-06    7.8213e-06
           0.2       5.96903     0.0856912   9.98084e-07   7.19188e-07  -1.60913e-05   2.91524e-06   1.18221e-06   1.53139e-07  -2.12102e-05   3.00588e-07            -0  -1.31609e-06  -4.05051e-06   -3.9852e-06            -0  -5.18182e-07   -1.5948e-06  -3.34329e-06            -0  -7.85628e-07  -2.41791e-06   5.68185e-06
           0.2       6.12611     0.0857995   5.11859e-07   4.02974e-07  -1.59994e-05   1.54711e-06   6.06577e-07   1.27198e-07  -2.11721e-05   1.28734e-07            -0  -6.92827e-07  -4.37434e-06  -2.12763e-06            -0   -2.7155e-07   -1.7145e-06  -1.68524e-06            -0  -4.13809e-07  -2.61269e-06    2.9352e-06
           0.4             0     0.0824755   1.98725e-08   5.88831e-08  -1.00575e-05   8.20602e-08   3.01137e-08   8.92284e-08  -2.17324e-05  -9.59587e-08            -0            -0  -1.47212e-05  -1.79722e-07            -0            -0  -6.36474e-06   2.63067e-07            -0            -0  -8.27025e-06  -1.00383e-07
           0.4       0.15708     0.0823135  -9.17986e-07  -1.14278e-06  -1.01725e-05  -6.12203e-06  -1.15558e-06  -2.17796e-08  -2.17505e-05  -7.58977e-07            -0   2.27319e-06  -1.43524e-05    7.5468e-06            -0   9.83559e-07  -6.20995e-06   8.93745e-06            -0   1.27572e-06  -8.05457e-06  -1.20275e-05
           0.4      0.314159     0.0818648   -1.8074e-06  -2.21707e-06  -1.05071e-05  -1.15667e-05  -2.31608e-06  -1.23339e-07  -2.18284e-05  -1.34687e-06            -0   4.31224e-06  -1.32717e-05   1.43462e-05            -0   1.87324e-06  -5.76523e-06    1.6502e-05            -0   2.41158e-06  -7.42209e-06  -2.25508e-05
           0.4      0.471239     0.0811817  -2.60753e-06  -3.05406e-06  -1.10246e-05  -1.56193e-05  -3.42657e-06  -2.06112e-07  -2.19596e-05  -1.79515e-06            -0   5.90923e-06  -1.15975e-05   1.94338e-05            -0   2.58462e-06   -5.0726e-06   2.20789e-05            -0   3.28619e-06  -6.44951e-06  -3.04901e-05
           0.4      0.628319      0.080341   -3.2906e-06  -3.57353e-06  -1.16695e-05  -1.78856e-05  -4.46211e-06  -2.62186e-07  -2.21328e-05  -2.05898e-06            -0   6.90854e-06  -9.50878e-06   2.23123e-05            -0   3.04974e-06   -4.1976e-06   2.51366e-05            -0   3.81427e-06   -5.2499e-06   -3.5072e-05
           0.4      0.785398     0.0794332  -3.84377e-06  -3.73218e-06  -1.23747e-05  -1.82411e-05  -5.39763e-06  -2.85795e-07  -2.23324e-05  -2.11724e-06            -0   7.22162e-06  -7.22162e-06   2.28151e-05            -0   3.22353e-06  -3.22353e-06    2.5526e-05            -0   3.95471e-06  -3.95471e-06  -3.59969e-05
           0.4      0.942478     0.0785499  -4.26779e-06  -3.52498e-06  -1.30699e-05  -1.68005e-05   -6.2083e-06  -2.73995e-07   -2.2539e-05  -1.97209e-06            -0   6.83208e-06   -4.9638e-06   2.10727e-05            -0   3.08849e-06  -2.24392e-06   2.34301e-05            -0   3.71025e-06  -2.69566e-06  -3.34024e-05
           0.4       1.09956     0.0777742  -4.57307e-06  -2.98179e-06  -1.36885e-05  -1.38468e-05  -6.87045e-06  -2.27178e-07   -2.2732e-05  -1.64532e-06            -0    5.7918e-06  -2.95107e-06   1.74281e-05            -0   2.65694e-06  -1.35378e-06   1.92614e-05            -0   3.12093e-06  -1.59019e-06  -2.77594e-05
           0.4       1.25664     0.0771741  -4.77482e-06  -2.16114e-06  -1.41739e-05  -9.75074e-06  -7.36296e-06  -1.49301e-07  -2.28911e-05  -1.17285e-06            -0    4.2109e-06  -1.36821e-06   1.23384e-05            -0   1.97062e-06  -6.40293e-07   1.35481e-05            -0    2.2542e-06  -7.32435e-07  -1.97442e-05
           0.4       1.41372     0.0767989  -4.88815e-06  -1.14289e-06  -1.44834e-05  -4.90592e-06  -7.66895e-06  -4.76735e-08  -2.29992e-05  -5.99462e-07            -0    2.2441e-06   -3.5543e-07   6.29348e-06            -0   1.09709e-06  -1.73763e-07   6.84129e-06            -0   1.19502e-06  -1.89273e-07  -1.01276e-05
           0.4        1.5708     0.0766779  -4.92412e-06  -2.08182e-08  -1.45904e-05   3.06379e-07  -7.77743e-06   6.77231e-08  -2.30449e-05   2.53792e-08            -0   7.57643e-08  -4.63922e-24  -2.27354e-07            -0    1.2323e-07  -7.54563e-24   -3.3505e-07            -0   3.76599e-08    -2.306e-24    2.9355e-07
           0.4       1.72788     0.0768206  -4.88712e-06   1.10434e-06  -1.44864e-05   5.52139e-06  -7.68447e-06    1.8534e-07   -2.3024e-05   6.50232e-07            -0  -2.09504e-06  -3.31822e-07  -6.76084e-06            -0  -8.53781e-07  -1.35226e-07   -7.4912e-06            -0  -1.11992e-06  -1.77378e-07   1.07232e-05
           0.4       1.88496     0.0772168  -4.77385e-06   2.13151e-06  -1.41805e-05    1.0375e-05  -7.39357e-06   2.93402e-07  -2.29396e-05   1.22342e-06            -0  -4.06926e-06  -1.32218e-06  -1.28412e-05            -0  -1.73671e-06   -5.6429e-07  -1.41465e-05            -0  -2.18003e-06  -7.08333e-07   2.03634e-05
           0.4       2.04204     0.0778365  -4.57394e-06   2.96593e-06  -1.36995e-05   1.44858e-05  -6.91519e-06   3.81276e-07  -2.28023e-05   1.69489e-06            -0  -5.66241e-06  -2.88514e-06  -1.79811e-05            -0  -2.43852e-06  -1.24249e-06  -1.97978e-05            -0  -3.04903e-06  -1.55356e-06    2.8412e-05
           0.4       2.19911     0.0786301  -4.27235e-06    3.5263e-06  -1.30856e-05   1.74559e-05  -6.26555e-06   4.40647e-07  -2.26276e-05   2.01907e-06            -0  -6.71933e-06  -4.88188e-06  -2.16768e-05            -0  -2.89127e-06  -2.10063e-06  -2.39106e-05            -0  -3.64276e-06  -2.64662e-06   3.40861e-05
           0.4       2.35619     0.0795291  -3.85337e-06   3.75238e-06  -1.23947e-05   1.89029e-05  -5.46509e-06   4.66361e-07  -2.24345e-05   2.15942e-06            -0  -7.12895e-06  -7.12895e-06  -2.34527e-05            -0  -3.05251e-06  -3.05251e-06  -2.59577e-05            -0  -3.89422e-06  -3.89422e-06   3.66917e-05
           0.4       2.51327     0.0804502  -3.30578e-06   3.61266e-06  -1.16922e-05   1.85276e-05    -4.537e-06   4.56848e-07  -2.22424e-05   2.09405e-06            -0  -6.83786e-06  -9.41151e-06   -2.2947e-05            -0  -2.90891e-06  -4.00377e-06  -2.55096e-05            -0  -3.76342e-06   -5.1799e-06   3.57384e-05
           0.4       2.67035     0.0813011  -2.62814e-06   3.11102e-06  -1.10474e-05   1.62001e-05  -3.50598e-06   4.14123e-07  -2.20697e-05    1.8213e-06            -0  -5.86059e-06   -1.1502e-05  -2.00158e-05            -0  -2.47685e-06   -4.8611e-06  -2.23617e-05            -0  -3.24714e-06  -6.37288e-06   3.10745e-05
           0.4       2.82743     0.0819909  -1.83295e-06   2.29019e-06   -1.0527e-05   1.20381e-05   -2.3975e-06   3.43411e-07  -2.19318e-05   1.36327e-06            -0  -4.28374e-06   -1.3184e-05  -1.48227e-05            -0  -1.80038e-06  -5.54099e-06  -1.66525e-05            -0  -2.38567e-06  -7.34234e-06   2.29983e-05
           0.4       2.98451     0.0824418  -9.47977e-07   1.23045e-06   -1.0187e-05   6.44075e-06  -1.23724e-06    2.5245e-07  -2.18409e-05   7.65802e-07            -0  -2.26133e-06  -1.42775e-05  -7.87349e-06            -0  -9.46745e-07  -5.97752e-06  -8.92329e-06            -0  -1.26319e-06  -7.97545e-06   1.22956e-05
           0.4       3.14159     0.0826016   -1.4179e-08   4.20132e-08  -1.00651e-05     5.583e-08  -5.08312e-08   1.50615e-07  -2.18049e-05   9.38213e-08            -0  -1.79567e-21  -1.46628e-05   3.00262e-08            -0  -7.50513e-22   -6.1284e-06  -7.72962e-08            -0  -1.00365e-21  -8.19541e-06   1.69408e-07
           0.4       3.29867     0.0824519   9.19893e-07  -1.14813e-06  -1.01749e-05  -6.32317e-06   1.13642e-06   4.79574e-08  -2.18278e-05  -5.77455e-07            -0    2.2645e-06  -1.42975e-05   7.91558e-06            -0   9.46985e-07  -5.97903e-06   8.76568e-06            -0   1.26309e-06  -7.97484e-06  -1.19381e-05
           0.4       3.45575     0.0820118   1.80573e-06  -2.21285e-06   -1.0504e-05  -1.19037e-05   2.29958e-06  -4.56997e-08  -2.19092e-05  -1.17369e-06            -0    4.2962e-06  -1.32223e-05   1.48154e-05            -0   1.80129e-06  -5.54379e-06   1.64829e-05            -0   2.38519e-06  -7.34087e-06  -2.25897e-05
           0.4       3.61283     0.0813343   2.60243e-06  -3.04149e-06   -1.1016e-05  -1.60412e-05   3.41404e-06  -1.21542e-07  -2.20438e-05  -1.63242e-06            -0   5.88758e-06   -1.1555e-05   1.99404e-05            -0   2.47871e-06  -4.86474e-06   2.21635e-05            -0   3.24586e-06  -6.37035e-06  -3.05964e-05
           0.4       3.76991     0.0804975   3.28221e-06  -3.55292e-06  -1.16556e-05  -1.83425e-05   4.45522e-06  -1.72406e-07  -2.22217e-05  -1.91131e-06            -0    6.8832e-06  -9.47391e-06   2.28033e-05            -0   2.91171e-06  -4.00763e-06   2.52592e-05            -0   3.76092e-06  -5.17647e-06  -3.51936e-05
           0.4       3.92699     0.0795926   3.83244e-06  -3.70303e-06  -1.23564e-05  -1.86993e-05   5.39826e-06  -1.93318e-07  -2.24275e-05  -1.99191e-06            -0   7.19438e-06  -7.19438e-06    2.3261e-05            -0   3.05589e-06  -3.05589e-06   2.56314e-05            -0   3.89059e-06  -3.89059e-06  -3.61079e-05
           0.4       4.08407     0.0787111   4.25424e-06  -3.48622e-06  -1.30484e-05  -1.72536e-05   6.21812e-06  -1.81947e-07  -2.26419e-05  -1.87866e-06            -0   6.80417e-06  -4.94352e-06   2.14759e-05            -0   2.89445e-06  -2.10294e-06   2.34992e-05            -0   3.63899e-06  -2.64388e-06  -3.35157e-05
           0.4       4.24115     0.0779354   4.55853e-06  -2.93211e-06  -1.36655e-05  -1.43168e-05   6.89022e-06   -1.3897e-07  -2.28427e-05  -1.59424e-06            -0   5.76362e-06  -2.93671e-06   1.78214e-05            -0   2.44041e-06  -1.24345e-06   1.93208e-05            -0    3.0473e-06  -1.55268e-06  -2.79247e-05
           0.4       4.39823     0.0773321   4.76088e-06  -2.09941e-06  -1.41506e-05  -1.02783e-05   7.39192e-06  -6.82373e-08  -2.30076e-05  -1.17339e-06            -0   4.18193e-06  -1.35879e-06   1.27734e-05            -0    1.7361e-06  -5.64092e-07   1.36594e-05            -0   2.18337e-06  -7.09421e-07  -2.00333e-05
           0.4       4.55531     0.0769487   4.87653e-06   -1.0686e-06  -1.44603e-05   -5.5327e-06   7.70454e-06   2.33716e-08  -2.31172e-05  -6.57286e-07            -0   2.21323e-06  -3.50541e-07   6.82224e-06            -0   8.49686e-07  -1.34577e-07   7.07564e-06            -0   1.13147e-06  -1.79207e-07  -1.06102e-05
           0.4       4.71239     0.0768134   4.91638e-06   6.54348e-08  -1.45675e-05   -4.4457e-07   7.81563e-06   1.26515e-07  -2.31581e-05  -8.98861e-08            -0    4.1801e-08  -7.67873e-24   4.29435e-07            -0  -1.31245e-07   2.41093e-23   7.32128e-08            -0  -1.58647e-08    2.9143e-24  -4.25827e-07
           0.4       4.86947     0.0769356   4.88441e-06   1.20049e-06   -1.4463e-05   4.64976e-06   7.72057e-06   2.30368e-07  -2.31251e-05   4.83516e-07            -0  -2.13276e-06  -3.37796e-07  -5.97235e-06            -0  -1.10871e-06  -1.75602e-07  -6.89805e-06            -0  -1.16297e-06  -1.84196e-07   9.76552e-06
           0.4       5.02655     0.0773057    4.7767e-06     2.234e-06  -1.41561e-05   9.41605e-06   7.42319e-06   3.23881e-07   -2.3022e-05   1.01647e-06            -0  -4.11044e-06  -1.33556e-06  -1.19509e-05            -0  -1.98478e-06  -6.44893e-07  -1.34001e-05            -0  -2.21431e-06  -7.19474e-07   1.92102e-05
           0.4       5.18363     0.0778953   4.58219e-06      3.07e-06  -1.36739e-05   1.34948e-05   6.93523e-06   3.97105e-07  -2.28608e-05   1.46188e-06            -0  -5.70571e-06   -2.9072e-06  -1.70461e-05            -0   -2.6721e-06   -1.3615e-06  -1.89579e-05            -0  -3.07761e-06  -1.56812e-06   2.71392e-05
           0.4       5.34071     0.0786567   4.28507e-06   3.62661e-06  -1.30593e-05   1.64963e-05   6.27467e-06   4.42327e-07  -2.26598e-05   1.77436e-06            -0  -6.76257e-06  -4.91329e-06  -2.07686e-05            -0    -3.103e-06  -2.25446e-06  -2.30428e-05            -0  -3.66874e-06   -2.6655e-06   3.27852e-05
           0.4       5.49779     0.0795236   3.86901e-06   3.84378e-06  -1.23689e-05   1.80338e-05   5.46376e-06   4.54861e-07  -2.24404e-05   1.91499e-06            -0   -7.1695e-06   -7.1695e-06  -2.26437e-05            -0  -3.23598e-06  -3.23598e-06  -2.51136e-05            -0  -3.91962e-06  -3.91962e-06    3.5451e-05
           0.4       5.65487     0.0804141   3.32238e-06   3.69103e-06   -1.1668e-05   1.77958e-05   4.52703e-06     4.334e-07  -2.22244e-05     1.858e-06            -0  -6.87313e-06  -9.46006e-06  -2.22984e-05            -0  -3.05916e-06  -4.21057e-06  -2.47212e-05            -0  -3.78845e-06  -5.21435e-06   3.46305e-05
           0.4       5.81195      0.081237   2.64377e-06   3.17376e-06  -1.10262e-05   1.56388e-05   3.48988e-06   3.79978e-07  -2.20316e-05   1.59754e-06            -0  -5.88845e-06  -1.15567e-05  -1.95711e-05            -0  -2.59066e-06  -5.08446e-06  -2.16484e-05            -0  -3.27024e-06  -6.41821e-06   3.01511e-05
           0.4       5.96903      0.081902   1.84602e-06   2.33649e-06  -1.05098e-05   1.16678e-05   2.37783e-06   2.99601e-07  -2.18781e-05   1.15239e-06            -0  -4.30273e-06  -1.32424e-05  -1.46041e-05            -0  -1.87619e-06  -5.77433e-06  -1.60347e-05            -0  -2.40408e-06  -7.39899e-06   2.22899e-05
           0.4       6.12611     0.0823322   9.57528e-07   1.26109e-06  -1.01745e-05   6.27082e-06   1.21622e-06   1.99666e-07  -2.17759e-05   5.66437e-07            -0  -2.27078e-06  -1.43371e-05  -7.88056e-06            -0  -9.84343e-07  -6.21489e-06  -8.42922e-06            -0  -1.27378e-06  -8.04236e-06   1.18122e-05
           0.6             0     0.0744762    2.5659e-08   5.41741e-08  -2.96009e-06    1.6916e-07   3.91602e-08   8.26794e-08  -2.12374e-05  -1.06773e-07            -0            -0  -2.41804e-05  -3.23269e-07            -0            -0  -1.24136e-05   1.85628e-07            -0            -0  -1.25117e-05   5.40073e-08
           0.6       0.15708     0.0741675  -1.19307e-06  -2.04732e-06  -3.17594e-06  -1.24707e-05  -1.64311e-06  -1.45221e-07  -2.12593e-05  -1.27315e-06            -0   3.72864e-06  -2.35417e-05   1.38105e-05            -0   1.91677e-06   -1.2102e-05   2.08495e-05            -0   1.92521e-06  -1.21553e-05  -2.33033e-05
           0.6      0.314159        0.0733   -2.3155e-06   -3.9034e-06  -3.80686e-06  -2.32914e-05  -3.28517e-06  -3.53259e-07  -2.13582e-05  -2.28956e-06            -0   7.04523e-06   -2.1683e-05   2.59671e-05            -0   3.64148e-06  -1.12073e-05    3.8433e-05            -0   3.61159e-06  -1.11153e-05  -4.35177e-05
           0.6      0.471239     0.0719902  -3.26884e-06  -5.31338e-06  -4.77384e-06  -3.09154e-05  -4.84989e-06  -5.22337e-07  -2.15296e-05   -3.0367e-06            -0   9.59575e-06  -1.88327e-05   3.46009e-05            -0   5.00488e-06  -9.82263e-06   5.07177e-05            -0   4.86234e-06  -9.54289e-06  -5.81321e-05
           0.6      0.628319     0.0704032  -4.01436e-06  -6.14511e-06  -5.96147e-06  -3.46535e-05  -6.30256e-06  -6.36534e-07  -2.17625e-05  -3.44293e-06            -0   1.11339e-05  -1.53245e-05   3.89086e-05            -0   5.87647e-06  -8.08826e-06   5.66361e-05            -0   5.55783e-06   -7.6497e-06  -6.57906e-05
           0.6      0.785398      0.068722  -4.54892e-06  -6.34431e-06  -7.23807e-06  -3.45187e-05  -7.61021e-06  -6.84329e-07  -2.20386e-05  -3.48891e-06            -0   1.15423e-05  -1.15423e-05   3.88675e-05            -0   6.17589e-06  -6.17589e-06   5.62585e-05            -0   5.66445e-06  -5.66445e-06  -6.63033e-05
           0.6      0.942478     0.0671192   -4.8975e-06  -5.92794e-06  -8.47423e-06  -3.10543e-05  -8.74086e-06  -6.59819e-07  -2.23319e-05  -3.20033e-06            -0   1.08301e-05  -7.86854e-06   3.50616e-05            -0    5.8786e-06  -4.27105e-06   5.04942e-05            -0   5.22297e-06  -3.79471e-06  -6.04145e-05
           0.6       1.09956     0.0657386  -5.10117e-06  -4.96844e-06  -9.55609e-06  -2.50747e-05  -9.66349e-06  -5.63827e-07  -2.26111e-05  -2.63331e-06            -0   9.11253e-06  -4.64307e-06   2.83954e-05            -0   5.01669e-06  -2.55613e-06   4.06786e-05            -0    4.3246e-06  -2.20349e-06  -4.94173e-05
           0.6       1.25664     0.0646872  -5.20496e-06  -3.57601e-06  -1.03929e-05  -1.74238e-05  -1.03495e-05  -4.04509e-07  -2.28441e-05  -1.85852e-06            -0   6.58372e-06  -2.13918e-06   1.98156e-05            -0   3.67549e-06  -1.19424e-06   2.81963e-05            -0   3.08489e-06  -1.00234e-06  -3.47764e-05
           0.6       1.41372     0.0640351  -5.24806e-06  -1.88359e-06  -1.09201e-05  -8.81746e-06  -1.07754e-05  -1.97021e-07  -2.30025e-05  -9.48713e-07            -0   3.48956e-06  -5.52693e-07   1.01272e-05            -0   1.98575e-06  -3.14512e-07   1.42279e-05            -0   1.62379e-06  -2.57183e-07   -1.7869e-05
           0.6        1.5708     0.0638207  -5.25729e-06  -3.62673e-08  -1.10998e-05   2.05045e-07  -1.09254e-05   3.79463e-08  -2.30669e-05   2.72854e-08            -0    1.0526e-07  -6.44529e-24  -6.12123e-08            -0   1.11625e-07  -6.83504e-24  -3.42028e-07            -0   5.54126e-08  -3.39304e-24   1.13259e-07
           0.6       1.72788     0.0640556  -5.24321e-06   1.81563e-06  -1.09205e-05   9.23054e-06  -1.07944e-05   2.76544e-07  -2.30306e-05   1.00436e-06            -0  -3.28147e-06  -5.19734e-07  -1.02754e-05            -0  -1.76516e-06  -2.79574e-07  -1.48587e-05            -0  -1.51248e-06  -2.39553e-07   1.81181e-05
           0.6       1.88496      0.064727  -5.19844e-06   3.52133e-06  -1.03962e-05   1.78575e-05   -1.0388e-05   4.94599e-07  -2.29003e-05    1.9168e-06            -0   -6.3835e-06  -2.07412e-06  -2.00425e-05            -0  -3.46318e-06  -1.12526e-06  -2.87141e-05            -0    -2.973e-06  -9.65987e-07   3.50985e-05
           0.6       2.04204     0.0657959  -5.09803e-06   4.93434e-06  -9.56602e-06   2.55698e-05  -9.72155e-06   6.70365e-07  -2.26944e-05   2.69402e-06            -0  -8.92688e-06  -4.54847e-06  -2.87522e-05            -0  -4.81896e-06  -2.45538e-06  -4.11276e-05            -0  -4.21423e-06  -2.14726e-06   4.98683e-05
           0.6       2.19911     0.0671926  -4.90255e-06    5.9192e-06  -8.49377e-06   3.16602e-05  -8.81747e-06   7.86791e-07  -2.24395e-05   3.26058e-06            -0  -1.06666e-05  -7.74974e-06  -3.55816e-05            -0  -5.70213e-06  -4.14284e-06  -5.09973e-05            -0  -5.11848e-06  -3.71879e-06   6.10357e-05
           0.6       2.35619      0.068811   -4.5648e-06   6.36229e-06  -7.26748e-06   3.52578e-05  -7.70238e-06   8.33152e-07   -2.2165e-05   3.54314e-06            -0  -1.14077e-05  -1.14077e-05  -3.95441e-05            -0  -6.02675e-06  -6.02675e-06  -5.69221e-05            -0   -5.5713e-06   -5.5713e-06   6.70888e-05
           0.6       2.51327     0.0705074  -4.04066e-06   6.18761e-06  -5.99743e-06   3.54896e-05  -6.40537e-06   8.05991e-07  -2.18986e-05    3.4843e-06            -0  -1.10323e-05  -1.51846e-05  -3.96815e-05            -0  -5.75872e-06   -7.9262e-06  -5.74528e-05            -0  -5.48105e-06  -7.54401e-06   6.66652e-05
           0.6       2.67035      0.072108  -3.30293e-06   5.37567e-06  -4.81013e-06   3.17506e-05  -4.95765e-06   7.09392e-07  -2.16636e-05   3.05981e-06            -0  -9.52738e-06  -1.86985e-05  -3.53661e-05            -0  -4.91968e-06  -9.65541e-06  -5.15412e-05            -0  -4.80528e-06  -9.43089e-06   5.89628e-05
           0.6       2.82743     0.0734274  -2.35444e-06    3.9803e-06  -3.83627e-06   2.39986e-05  -3.39326e-06   5.54491e-07  -2.14774e-05   2.29307e-06            -0  -7.00643e-06  -2.15636e-05  -2.66086e-05            -0  -3.58729e-06  -1.10406e-05  -3.90505e-05            -0  -3.57539e-06  -1.10039e-05   4.41589e-05
           0.6       2.98451      0.074298  -1.23543e-06   2.13524e-06  -3.19256e-06   1.29452e-05  -1.74961e-06   3.58178e-07  -2.13521e-05   1.26077e-06            -0  -3.71311e-06  -2.34437e-05  -1.42394e-05            -0  -1.89081e-06  -1.19381e-05  -2.11013e-05            -0  -1.90874e-06  -1.20513e-05   2.36549e-05
           0.6       3.14159     0.0746023  -2.07084e-08   4.37219e-08   -2.9609e-06   2.71239e-08  -6.68052e-08   1.41047e-07  -2.12955e-05    8.5584e-08            -0  -2.95239e-21  -2.41081e-05   1.44009e-07            -0  -1.50052e-21  -1.22527e-05  -4.55958e-08            -0   -1.5212e-21  -1.24216e-05  -1.14442e-08
           0.6       3.29867     0.0742984    1.1942e-06  -2.05044e-06  -3.17151e-06  -1.28731e-05   1.61424e-06  -7.50628e-08  -2.13125e-05   -1.0838e-06            -0   3.71796e-06  -2.34743e-05   1.44838e-05            -0   1.89277e-06  -1.19505e-05   2.10004e-05            -0   1.90987e-06  -1.20585e-05  -2.36202e-05
           0.6       3.45575     0.0734301   2.31406e-06   -3.9036e-06   -3.7964e-06  -2.38754e-05   3.25434e-06  -2.69418e-07  -2.14056e-05  -2.10055e-06            -0   7.02579e-06  -2.16232e-05   2.67318e-05            -0   3.59498e-06  -1.10642e-05    3.8919e-05            -0   3.57913e-06  -1.10154e-05  -4.39632e-05
           0.6       3.61283     0.0721168   3.26466e-06   -5.3127e-06  -4.75576e-06  -3.15489e-05   4.81787e-06  -4.24196e-07  -2.15733e-05  -2.84743e-06            -0   9.57042e-06   -1.8783e-05   3.53177e-05            -0   4.93632e-06  -9.68808e-06     5.135e-05            -0   4.81129e-06   -9.4427e-06  -5.85362e-05
           0.6       3.76991     0.0705278   4.00622e-06  -6.14339e-06  -5.93459e-06  -3.51928e-05   6.27274e-06  -5.25576e-07  -2.18081e-05  -3.25623e-06            -0   1.11064e-05  -1.52867e-05     3.945e-05            -0   5.78636e-06  -7.96425e-06   5.71538e-05            -0   5.48738e-06  -7.55274e-06  -6.59881e-05
           0.6       3.92699     0.0688495   4.53568e-06  -6.33982e-06  -7.20301e-06  -3.48676e-05   7.58877e-06  -5.64346e-07  -2.20945e-05  -3.31361e-06            -0   1.15168e-05  -1.15168e-05   3.91618e-05            -0    6.0655e-06   -6.0655e-06   5.64515e-05            -0     5.576e-06    -5.576e-06  -6.62024e-05
           0.6       4.08407     0.0672555   4.87928e-06  -5.91787e-06    -8.434e-06   -3.1208e-05    8.7353e-06  -5.36383e-07   -2.2407e-05  -3.05298e-06            -0   1.08098e-05  -7.85376e-06    3.5124e-05            -0   5.74968e-06  -4.17739e-06   5.03079e-05            -0   5.12179e-06   -3.7212e-06   -6.0046e-05
           0.6       4.24115     0.0658872   5.07977e-06  -4.94904e-06  -9.51525e-06   -2.5127e-05   9.67996e-06  -4.43216e-07  -2.27116e-05  -2.53676e-06            -0   9.09823e-06  -4.63578e-06   2.83284e-05            -0   4.87066e-06  -2.48172e-06    4.0246e-05            -0   4.22021e-06   -2.1503e-06  -4.89378e-05
           0.6       4.39823     0.0648465    5.1833e-06  -3.54285e-06  -1.03556e-05  -1.75318e-05   1.03899e-05  -2.92551e-07  -2.29702e-05  -1.83661e-06            -0    6.5734e-06  -2.13583e-06   1.97766e-05            -0   3.51279e-06  -1.14138e-06   2.77843e-05            -0   2.98944e-06  -9.71328e-07  -3.44193e-05
           0.6       4.55531     0.0641979   5.22933e-06  -1.83245e-06  -1.08881e-05  -9.14082e-06   1.08358e-05   -9.8312e-08  -2.31474e-05  -1.01868e-06            -0   3.47884e-06  -5.50995e-07   1.02747e-05            -0   1.80642e-06  -2.86109e-07    1.4127e-05            -0   1.54863e-06  -2.45279e-07  -1.78641e-05
           0.6       4.71239     0.0639755   5.24419e-06   3.54028e-08  -1.10721e-05  -4.35466e-07   1.09968e-05   1.20255e-07  -2.32177e-05  -1.38487e-07            -0   8.91736e-08  -1.63809e-23    3.7961e-07            -0  -8.31959e-08   1.52828e-23   6.66673e-08            -0   7.40301e-09  -1.35991e-24  -3.81081e-07
           0.6       4.86947     0.0641895   5.23769e-06   1.90728e-06  -1.08942e-05   8.26435e-06    1.0865e-05   3.40568e-07  -2.31714e-05   7.54796e-07            -0  -3.30656e-06  -5.23707e-07  -9.51888e-06            -0  -1.97148e-06  -3.12252e-07   -1.3907e-05            -0   -1.5334e-06  -2.42866e-07   1.71064e-05
           0.6       5.02655      0.064829   5.20161e-06   3.62866e-06  -1.03684e-05    1.6649e-05   1.04468e-05   5.39487e-07  -2.30161e-05   1.60878e-06            -0  -6.41862e-06  -2.08554e-06  -1.90341e-05            -0  -3.67343e-06  -1.19357e-06  -2.73533e-05            -0  -2.97374e-06  -9.66228e-07   3.36788e-05
           0.6       5.18363     0.0658595   5.11003e-06   5.04983e-06   -9.5356e-06   2.42596e-05   9.76119e-06   6.96226e-07  -2.27752e-05   2.35932e-06            -0  -8.97034e-06  -4.57061e-06  -2.76162e-05            -0  -5.02289e-06  -2.55929e-06  -3.95917e-05            -0  -4.20588e-06    -2.143e-06   4.82325e-05
           0.6       5.34071     0.0672163   4.92222e-06   6.03356e-06  -8.46199e-06   3.03951e-05   8.83576e-06   7.94764e-07  -2.24815e-05   2.92906e-06            -0  -1.07146e-05  -7.78462e-06   -3.4463e-05            -0  -5.88883e-06  -4.27848e-06  -4.95162e-05            -0  -5.11215e-06  -3.71419e-06   5.93929e-05
           0.6       5.49779     0.0687972   4.58948e-06   6.46635e-06  -7.23711e-06   3.41491e-05   7.70167e-06   8.25351e-07  -2.21706e-05   3.23595e-06            -0  -1.14556e-05  -1.14556e-05  -3.85717e-05            -0  -6.18691e-06  -6.18691e-06  -5.56347e-05            -0  -5.57422e-06  -5.57422e-06   6.56081e-05
           0.6       5.65487     0.0704608   4.06652e-06   6.27402e-06  -5.97141e-06   3.45968e-05   6.39082e-06   7.85132e-07   -2.1875e-05   3.21087e-06            -0  -1.10754e-05   -1.5244e-05  -3.89483e-05            -0  -5.88616e-06  -8.10161e-06  -5.63827e-05            -0  -5.49458e-06  -7.56263e-06   6.54501e-05
           0.6       5.81195     0.0720336   3.32595e-06   5.44026e-06  -4.79045e-06   3.10956e-05     4.935e-06   6.78074e-07  -2.16197e-05   2.81897e-06            -0    -9.562e-06  -1.87665e-05  -3.49261e-05            -0  -5.01194e-06  -9.83648e-06  -5.06462e-05            -0  -4.82538e-06  -9.47035e-06   5.80594e-05
           0.6       5.96903     0.0733302   2.37171e-06   4.02278e-06  -3.82352e-06    2.3593e-05    3.3671e-06   5.14399e-07  -2.14221e-05   2.07717e-06            -0  -7.03014e-06  -2.16365e-05  -2.64846e-05            -0  -3.64532e-06  -1.12191e-05  -3.83074e-05            -0  -3.59511e-06  -1.10646e-05   4.35826e-05
           0.6       6.12611     0.0741833   1.24604e-06   2.15892e-06  -3.18622e-06   1.28066e-05   1.72245e-06    3.0955e-07  -2.12926e-05   1.06047e-06            -0  -3.72488e-06   -2.3518e-05  -1.44278e-05            -0  -1.91786e-06  -1.21089e-05  -2.05614e-05            -0  -1.92113e-06  -1.21295e-05    2.3408e-05
           0.8             0     0.0619829   2.32028e-08   3.98178e-08   2.83901e-06   1.88769e-07   4.25012e-08   7.29353e-08  -1.91111e-05  -1.09598e-07            -0            -0  -2.84351e-05  -3.69239e-07            -0            -0  -1.76484e-05    8.8068e-08            -0            -0  -1.34325e-05   1.60865e-07
           0.8       0.15708     0.0615583  -1.27014e-06  -2.60931e-06   2.54114e-06   -1.7791e-05  -1.88975e-06  -2.54989e-07  -1.91206e-05  -1.58975e-06            -0   4.37668e-06  -2.76333e-05   1.75351e-05            -0   2.72049e-06  -1.71765e-05   3.34362e-05            -0   2.06008e-06  -1.30068e-05  -3.17469e-05
           0.8      0.314159     0.0603647   -2.4225e-06  -4.91437e-06   1.67192e-06  -3.27895e-05  -3.76151e-06  -5.51928e-07  -1.91903e-05  -2.85137e-06            -0   8.22714e-06  -2.53205e-05   3.25817e-05            -0   5.14314e-06   -1.5829e-05   6.10869e-05            -0   3.82738e-06  -1.17795e-05  -5.87983e-05
           0.8      0.471239     0.0585841  -3.33759e-06  -6.61059e-06   3.57988e-07  -4.27593e-05  -5.52246e-06  -7.90224e-07  -1.93239e-05  -3.73692e-06            -0   1.11179e-05  -2.18201e-05   4.27036e-05            -0   7.01656e-06  -1.37708e-05   7.93293e-05            -0   5.07563e-06  -9.96149e-06   -7.7481e-05
           0.8      0.628319     0.0564642  -3.97705e-06   -7.5464e-06  -1.22452e-06   -4.6916e-05  -7.13279e-06  -9.48121e-07  -1.95197e-05  -4.16769e-06            -0    1.2776e-05  -1.75846e-05   4.70404e-05            -0   8.16466e-06  -1.12377e-05   8.68258e-05            -0    5.6916e-06  -7.83382e-06  -8.62077e-05
           0.8      0.785398     0.0542641  -4.35755e-06   -7.6875e-06  -2.88785e-06  -4.56495e-05  -8.56114e-06  -1.01079e-06  -1.97662e-05  -4.14454e-06            -0    1.3107e-05   -1.3107e-05   4.59107e-05            -0   8.49827e-06  -8.49827e-06   8.43589e-05            -0   5.67776e-06  -5.67776e-06  -8.52677e-05
           0.8      0.942478     0.0522113  -4.53313e-06  -7.09294e-06  -4.46229e-06  -4.01085e-05  -9.78074e-06  -9.71393e-07   -2.0041e-05  -3.72871e-06            -0   1.21731e-05  -8.84431e-06   4.04357e-05            -0   8.01227e-06  -5.82125e-06   7.40407e-05            -0   5.12318e-06  -3.72221e-06  -7.62613e-05
           0.8       1.09956     0.0504787  -4.57331e-06  -5.88066e-06  -5.81184e-06  -3.16963e-05  -1.07665e-05  -8.32286e-07  -2.03122e-05  -3.01338e-06            -0   1.01499e-05  -5.17164e-06   3.20312e-05            -0   6.77538e-06  -3.45223e-06   5.84315e-05            -0    4.1604e-06  -2.11983e-06  -6.13536e-05
           0.8       1.25664     0.0491814  -4.54532e-06  -4.19718e-06  -6.83777e-06  -2.16696e-05  -1.14945e-05  -6.05809e-07  -2.05437e-05  -2.09645e-06            -0   7.28041e-06  -2.36555e-06   2.19747e-05            -0   4.91763e-06  -1.59784e-06   3.98535e-05            -0   2.92595e-06    -9.507e-07   -4.2648e-05
           0.8       1.41372     0.0483855  -4.50296e-06  -2.19827e-06  -7.47558e-06  -1.09208e-05  -1.19439e-05  -3.13672e-07  -2.07025e-05  -1.06214e-06            -0   3.83951e-06  -6.08118e-07    1.1166e-05            -0   2.61735e-06  -4.14548e-07   1.99954e-05            -0   1.53565e-06  -2.43222e-07  -2.18318e-05
           0.8        1.5708      0.048122  -4.48123e-06  -4.01194e-08  -7.69013e-06    4.9573e-08  -1.21006e-05   1.52583e-08  -2.07656e-05   2.50842e-08            -0   1.12118e-07  -6.86525e-24   1.01582e-07            -0   8.67399e-08  -5.31128e-24  -1.79844e-07            -0   7.76045e-08   -4.7519e-24  -1.10367e-07
           0.8       1.72788      0.048399  -4.49398e-06    2.1225e-06  -7.47198e-06   1.10057e-05  -1.19603e-05   3.48336e-07  -2.07255e-05   1.11442e-06            -0  -3.61619e-06  -5.72749e-07  -1.09822e-05            -0  -2.44476e-06  -3.87212e-07  -2.02411e-05            -0  -1.37932e-06  -2.18463e-07   2.16316e-05
           0.8       1.88496     0.0492065  -4.53269e-06   4.13479e-06  -6.83527e-06   2.17469e-05  -1.15294e-05   6.52833e-07  -2.05914e-05   2.15463e-06            -0  -7.06137e-06  -2.29438e-06  -2.18643e-05            -0  -4.74869e-06  -1.54294e-06  -3.98725e-05            -0  -2.76798e-06   -8.9937e-07   4.25339e-05
           0.8       2.04204     0.0505129  -4.56559e-06      5.84e-06   -5.8177e-06   3.18488e-05  -1.08229e-05   8.99194e-07  -2.03868e-05   3.07921e-06            -0   -9.9421e-06  -5.06575e-06  -3.20769e-05            -0  -6.61537e-06   -3.3707e-06  -5.83698e-05            -0  -4.00428e-06  -2.04028e-06   6.14363e-05
           0.8       2.19911     0.0522545  -4.53843e-06    7.0803e-06  -4.48272e-06    4.0466e-05  -9.86029e-06   1.06355e-06  -2.01428e-05   3.79937e-06            -0  -1.19868e-05  -8.70894e-06  -4.07215e-05            -0  -7.86909e-06  -5.71723e-06   -7.4241e-05            -0  -4.97631e-06   -3.6155e-06   7.66576e-05
           0.8       2.35619     0.0543192  -4.37976e-06   7.70494e-06   -2.9243e-06   4.63025e-05  -8.66153e-06   1.12965e-06   -1.9891e-05   4.21088e-06            -0  -1.29528e-05  -1.29528e-05  -4.64668e-05            -0  -8.38055e-06  -8.38055e-06  -8.51189e-05            -0   -5.5489e-06   -5.5489e-06   8.60166e-05
           0.8       2.51327     0.0565352  -4.01396e-06   7.59031e-06  -1.27185e-06   4.78288e-05  -7.24705e-06   1.09048e-06  -1.96573e-05   4.21596e-06            -0  -1.26608e-05  -1.74261e-05  -4.78001e-05            -0  -8.07833e-06  -1.11189e-05  -8.81437e-05            -0  -5.58785e-06  -7.69102e-06   8.72026e-05
           0.8       2.67035     0.0586725  -3.38251e-06    6.6727e-06   3.10086e-07   4.37542e-05  -5.64096e-06   9.49667e-07  -1.94589e-05   3.75464e-06            -0  -1.10421e-05  -2.16714e-05  -4.35099e-05            -0  -6.96186e-06  -1.36634e-05  -8.08389e-05            -0  -5.00061e-06  -9.81424e-06   7.84809e-05
           0.8       2.82743     0.0604668  -2.46859e-06   4.98553e-06   1.63494e-06   3.36244e-05   -3.8764e-06   7.22052e-07  -1.93047e-05   2.83449e-06            -0  -8.18531e-06  -2.51918e-05  -3.32502e-05            -0   -5.1144e-06  -1.57405e-05  -6.22575e-05            -0   -3.7811e-06   -1.1637e-05   5.95306e-05
           0.8       2.98451     0.0616646  -1.31476e-06   2.68404e-06    2.5235e-06   1.82857e-05  -1.99905e-06   4.32622e-07   -1.9198e-05   1.54628e-06            -0  -4.36022e-06  -2.75293e-05   -1.7936e-05            -0  -2.70939e-06  -1.71064e-05  -3.39058e-05            -0  -2.03968e-06   -1.2878e-05   3.20441e-05
           0.8       3.14159     0.0620819  -2.27142e-08   3.89794e-08    2.8439e-06  -6.75634e-08  -6.60503e-08   1.13347e-07  -1.91406e-05   5.66822e-08            -0  -3.47286e-21   -2.8358e-05   2.62084e-07            -0  -2.15416e-21  -1.75901e-05   1.26902e-07            -0  -1.63195e-21  -1.33258e-05   -2.8245e-07
           0.8       3.29867     0.0616519   1.26907e-06  -2.60839e-06   2.54703e-06  -1.83837e-05   1.86035e-06  -2.01529e-07  -1.91355e-05  -1.42297e-06            -0   4.36505e-06  -2.75598e-05   1.83959e-05            -0   2.71308e-06  -1.71297e-05   3.41013e-05            -0   2.04306e-06  -1.28994e-05  -3.25067e-05
           0.8       3.45575     0.0604445   2.42277e-06  -4.91763e-06   1.68043e-06  -3.36196e-05   3.72164e-06  -4.80344e-07  -1.91892e-05  -2.68324e-06            -0   8.20526e-06  -2.52532e-05    3.3533e-05            -0   5.12934e-06  -1.57865e-05   6.23058e-05            -0   3.79263e-06  -1.16725e-05  -5.97091e-05
           0.8       3.61283     0.0586469   3.33818e-06  -6.61983e-06    3.7386e-07  -4.36008e-05   5.47044e-06  -6.97505e-07  -1.93093e-05   -3.5637e-06            -0   1.10884e-05  -2.17622e-05   4.35438e-05            -0   6.99545e-06  -1.37293e-05   8.06997e-05            -0   5.02025e-06   -9.8528e-06   -7.8253e-05
           0.8       3.76991     0.0565153   3.97401e-06  -7.56061e-06   -1.1961e-06  -4.75008e-05    7.0728e-06   -8.3496e-07  -1.95003e-05  -3.98479e-06            -0   1.27437e-05  -1.75402e-05   4.75658e-05            -0   8.13631e-06  -1.11987e-05   8.77882e-05            -0   5.61098e-06  -7.72286e-06   -8.6527e-05
           0.8       3.92699     0.0543163   4.34712e-06   -7.7048e-06  -2.84523e-06  -4.57947e-05    8.5044e-06  -8.82119e-07  -1.97572e-05  -3.95436e-06            -0   1.30789e-05  -1.30789e-05    4.5999e-05            -0   8.46484e-06  -8.46484e-06   8.44844e-05            -0   5.56957e-06  -5.56957e-06  -8.49434e-05
           0.8       4.08407     0.0522799   4.51453e-06  -7.11105e-06  -4.40968e-06  -3.98101e-05   9.74327e-06  -8.35358e-07  -2.00604e-05  -3.54866e-06            -0   1.21557e-05  -8.83164e-06   4.01077e-05            -0   7.97623e-06  -5.79507e-06   7.32537e-05            -0    4.9921e-06  -3.62697e-06  -7.53338e-05
           0.8       4.24115     0.0505748   4.54931e-06  -5.89569e-06  -5.75795e-06    -3.114e-05   1.07633e-05  -6.98059e-07  -2.03744e-05  -2.87685e-06            -0   1.01462e-05  -5.16976e-06   3.14546e-05            -0    6.7361e-06  -3.43221e-06   5.70516e-05            -0   4.02014e-06  -2.04837e-06  -6.01042e-05
           0.8       4.39823     0.0493066   4.52052e-06  -4.20251e-06   -6.7913e-06  -2.11566e-05   1.15328e-05  -4.81256e-07  -2.06533e-05   -2.0439e-06            -0   7.28783e-06  -2.36796e-06   2.14075e-05            -0   4.86939e-06  -1.58216e-06   3.84575e-05            -0   2.79673e-06  -9.08712e-07  -4.15019e-05
           0.8       4.55531     0.0485304   4.48159e-06  -2.18549e-06  -7.44046e-06  -1.07501e-05   1.20193e-05  -2.04101e-07  -2.08508e-05  -1.12574e-06            -0   3.85055e-06  -6.09867e-07   1.08642e-05            -0   2.55077e-06  -4.04003e-07   1.91836e-05            -0   1.43777e-06   -2.2772e-07  -2.12036e-05
           0.8       4.71239      0.048269     4.466e-06  -2.08129e-09    -7.664e-06  -3.08033e-07   1.21979e-05   1.06924e-07  -2.09326e-05  -1.64618e-07            -0   1.17845e-07  -2.16478e-23   2.31344e-07            -0  -6.34374e-09   1.16533e-24  -1.21387e-08            -0   2.40966e-08  -4.42647e-24  -2.57213e-07
           0.8       4.86947      0.048528   4.48644e-06   2.18822e-06  -7.44847e-06    1.0108e-05   1.20591e-05   4.20577e-07  -2.08856e-05   8.16418e-07            -0  -3.62247e-06  -5.73743e-07  -1.03936e-05            -0  -2.56588e-06  -4.06395e-07  -1.90427e-05            -0  -1.38779e-06  -2.19805e-07   2.06901e-05
           0.8       5.02655      0.049301   4.53406e-06   4.22433e-06  -6.80865e-06   2.04634e-05   1.16109e-05    7.0477e-07  -2.07216e-05   1.78864e-06            -0  -7.08206e-06   -2.3011e-06  -2.09239e-05            -0  -4.89036e-06  -1.58898e-06  -3.79378e-05            -0  -2.74347e-06  -8.91409e-07   4.10035e-05
           0.8       5.18363     0.0505648   4.57687e-06   5.94422e-06  -5.78631e-06   3.04286e-05   1.08757e-05   9.30655e-07  -2.04723e-05   2.69486e-06            -0  -9.97552e-06  -5.08278e-06  -3.09755e-05            -0  -6.76339e-06  -3.44612e-06  -5.61982e-05            -0  -3.96681e-06  -2.02119e-06   5.96555e-05
           0.8       5.34071     0.0522644   4.55946e-06   7.18742e-06  -4.44949e-06   3.91515e-05   9.88229e-06   1.07574e-06  -2.01806e-05   3.44036e-06            -0  -1.20287e-05  -8.73936e-06  -3.96616e-05            -0  -8.00776e-06  -5.81798e-06  -7.23116e-05            -0  -4.94597e-06  -3.59345e-06   7.49657e-05
           0.8       5.49779     0.0542942   4.40796e-06   7.80325e-06  -2.89442e-06    4.5244e-05   8.65869e-06   1.12562e-06  -1.98881e-05   3.90362e-06            -0  -1.29978e-05  -1.29978e-05  -4.56035e-05            -0  -8.49742e-06  -8.49742e-06  -8.36885e-05            -0  -5.53841e-06  -5.53841e-06   8.46445e-05
           0.8       5.65487      0.056484   4.04409e-06   7.67024e-06   -1.2498e-06   4.70594e-05   7.22916e-06   1.07469e-06  -1.96268e-05   3.96579e-06            -0  -1.27033e-05  -1.74847e-05  -4.72165e-05            -0  -8.16646e-06  -1.12402e-05  -8.71821e-05            -0  -5.59885e-06  -7.70616e-06   8.62337e-05
           0.8       5.81195     0.0586023   3.40822e-06   6.72852e-06   3.22427e-07   4.32342e-05   5.61731e-06   9.26585e-07  -1.94148e-05   3.55004e-06            -0  -1.10775e-05  -2.17408e-05  -4.32323e-05            -0  -7.01996e-06  -1.37775e-05   -8.0146e-05            -0  -5.02502e-06  -9.86216e-06   7.78941e-05
           0.8       5.96903     0.0603819   2.48524e-06   5.01673e-06   1.63852e-06   3.33219e-05   3.85275e-06   6.94403e-07  -1.92585e-05   2.65654e-06            -0  -8.21003e-06  -2.52679e-05  -3.32811e-05            -0  -5.14608e-06   -1.5838e-05   -6.1685e-05            -0  -3.80648e-06  -1.17151e-05    5.9284e-05
           0.8       6.12611     0.0615694   1.32166e-06   2.69567e-06   2.52121e-06    1.8229e-05    1.9767e-06    4.0019e-07  -1.91576e-05   1.37849e-06            -0  -4.37263e-06  -2.76077e-05  -1.82745e-05            -0  -2.72155e-06  -1.71832e-05  -3.35183e-05            -0  -2.05524e-06  -1.29762e-05   3.21334e-05
             1             0     0.0474342   1.57668e-08   2.36225e-08   6.10303e-06   1.24647e-07   3.93791e-08   5.89997e-08   -1.5766e-05  -1.10187e-07            -0            -0  -2.71804e-05  -3.14515e-07            -0            -0  -2.01773e-05   1.12443e-07            -0            -0  -1.17239e-05    1.4154e-07
             1       0.15708     0.0469664  -1.16907e-06  -2.68663e-06   5.76595e-06  -1.99569e-05  -1.84992e-06  -3.10889e-07  -1.57547e-05  -1.63909e-06            -0    4.1744e-06  -2.63561e-05   1.74848e-05            -0   3.10323e-06   -1.9593e-05   4.11638e-05            -0   1.79103e-06  -1.13081e-05  -3.41556e-05
             1      0.314159     0.0456606  -2.18946e-06  -5.00547e-06   4.78977e-06  -3.62807e-05  -3.65964e-06  -6.41954e-07  -1.57678e-05  -2.91088e-06            -0   7.79935e-06  -2.40039e-05   3.21068e-05            -0   5.82853e-06  -1.79384e-05   7.43288e-05            -0   3.29102e-06  -1.01287e-05  -6.26244e-05
             1      0.471239     0.0437386  -2.94317e-06  -6.65016e-06    3.3387e-06  -4.65006e-05  -5.33014e-06  -9.02627e-07  -1.58189e-05  -3.75875e-06            -0   1.04435e-05  -2.04965e-05   4.14179e-05            -0   7.87403e-06  -1.54537e-05   9.49502e-05            -0    4.2902e-06  -8.41999e-06  -8.13689e-05
             1      0.628319     0.0414908  -3.40242e-06  -7.48517e-06   1.62979e-06   -4.9987e-05  -6.82287e-06  -1.07026e-06  -1.59182e-05  -4.11652e-06            -0   1.18674e-05  -1.63341e-05   4.47377e-05            -0   9.05498e-06  -1.24631e-05   0.000101904            -0   4.70724e-06  -6.47897e-06  -8.90102e-05
             1      0.785398      0.039205  -3.60395e-06  -7.51475e-06  -1.21445e-07  -4.75694e-05  -8.11625e-06  -1.13107e-06   -1.6066e-05  -4.01172e-06            -0   1.20298e-05  -1.20298e-05   4.27097e-05            -0   9.30836e-06  -9.30836e-06   9.69331e-05            -0    4.5821e-06   -4.5821e-06  -8.64393e-05
             1      0.942478     0.0371166  -3.62123e-06  -6.83919e-06  -1.73734e-06  -4.08741e-05  -9.19795e-06  -1.08011e-06  -1.62493e-05  -3.53468e-06            -0   1.10437e-05  -8.02371e-06   3.67673e-05            -0   8.67202e-06  -6.30059e-06   8.32882e-05            -0   4.03282e-06  -2.93001e-06  -7.59234e-05
             1       1.09956     0.0353886  -3.53617e-06  -5.60419e-06  -3.09067e-06  -3.16452e-05  -1.00581e-05  -9.22071e-07  -1.64431e-05  -2.80045e-06            -0   9.11496e-06   -4.6443e-06   2.85069e-05            -0   7.25609e-06  -3.69716e-06   6.44441e-05            -0   3.20251e-06  -1.63176e-06  -6.01029e-05
             1       1.25664      0.034116  -3.42025e-06  -3.96397e-06  -4.10013e-06  -2.12831e-05  -1.06859e-05  -6.71833e-07  -1.66157e-05  -1.91612e-06            -0   6.48679e-06  -2.10769e-06   1.92198e-05            -0   5.21894e-06  -1.69574e-06   4.32517e-05            -0   2.21729e-06  -7.20442e-07  -4.12634e-05
             1       1.41372     0.0333439  -3.32635e-06  -2.06351e-06    -4.719e-06  -1.06452e-05  -1.10701e-05  -3.53549e-07  -1.67365e-05  -9.60543e-07            -0   3.40457e-06  -5.39231e-07   9.68118e-06            -0   2.75099e-06  -4.35715e-07   2.15269e-05            -0   1.16452e-06  -1.84441e-07  -2.10041e-05
             1        1.5708     0.0330877  -3.28702e-06  -3.54311e-08  -4.92477e-06  -6.34715e-08  -1.12022e-05   2.04294e-09  -1.67837e-05   2.04879e-08            -0   1.01367e-07  -6.20692e-24   1.72728e-07            -0   6.33523e-08  -3.87921e-24   9.95513e-09            -0   9.14684e-08  -5.60082e-24  -2.48475e-07
             1       1.72788     0.0333496  -3.31516e-06   1.99557e-06  -4.71278e-06   1.04781e-05  -1.10802e-05   3.61223e-07  -1.67506e-05   1.00366e-06            -0  -3.20102e-06  -5.06992e-07  -9.33393e-06            -0  -2.62297e-06  -4.15437e-07  -2.13301e-05            -0  -9.80277e-07  -1.55261e-07   2.05104e-05
             1       1.88496     0.0341248  -3.40396e-06   3.90546e-06  -4.09347e-06   2.10548e-05  -1.07098e-05    6.9073e-07  -1.66473e-05   1.96629e-06            -0  -6.28292e-06  -2.04145e-06  -1.88991e-05            -0  -5.08857e-06  -1.65338e-06  -4.27044e-05            -0  -2.03128e-06  -6.60004e-07   4.08262e-05
             1       2.04204     0.0353978  -3.52492e-06    5.5628e-06  -3.09284e-06    3.1467e-05   -1.0102e-05   9.60302e-07  -1.64975e-05   2.86235e-06            -0  -8.91656e-06  -4.54321e-06  -2.83078e-05            -0  -7.12673e-06  -3.63125e-06  -6.37823e-05            -0  -3.01932e-06  -1.53842e-06   5.98709e-05
             1       2.19911     0.0371272  -3.62511e-06   6.82244e-06  -1.75669e-06   4.09515e-05  -9.26704e-06   1.14431e-06  -1.63306e-05   3.60802e-06            -0  -1.08621e-05  -7.89178e-06  -3.68178e-05            -0  -8.55235e-06  -6.21364e-06  -8.30697e-05            -0   -3.8617e-06  -2.80569e-06   7.60864e-05
             1       2.35619     0.0392232  -3.62789e-06   7.52661e-06  -1.60321e-07    4.8065e-05  -8.21015e-06   1.22318e-06  -1.61728e-05   4.08605e-06            -0  -1.18782e-05  -1.18782e-05  -4.30857e-05            -0   -9.2101e-06   -9.2101e-06  -9.76531e-05            -0  -4.43359e-06  -4.43359e-06   8.70926e-05
             1       2.51327     0.0415251  -3.44307e-06   7.52269e-06    1.5778e-06   5.08755e-05  -6.93336e-06   1.18559e-06  -1.60411e-05   4.17167e-06            -0  -1.17551e-05  -1.61795e-05   -4.5385e-05            -0  -8.98748e-06  -1.23702e-05  -0.000103571            -0  -4.58916e-06  -6.31644e-06   9.00325e-05
             1       2.67035     0.0437939  -2.99063e-06   6.70345e-06   3.28666e-06   4.75321e-05  -5.44367e-06   1.03152e-06  -1.59406e-05   3.77378e-06            -0  -1.03711e-05  -2.03544e-05    -4.215e-05            -0  -7.83848e-06  -1.53839e-05  -9.69658e-05            -0  -4.20564e-06  -8.25403e-06   8.24256e-05
             1       2.82743     0.0457331  -2.23365e-06   5.06256e-06   4.75128e-06   3.71049e-05  -3.76462e-06   7.75013e-07  -1.58673e-05   2.87712e-06            -0  -7.76018e-06  -2.38834e-05  -3.26926e-05            -0  -5.81655e-06  -1.79015e-05  -7.58228e-05            -0  -3.23904e-06  -9.96874e-06    6.3327e-05
             1       2.98451     0.0470434  -1.20646e-06    2.7407e-06   5.74926e-06   2.03335e-05  -1.94405e-06   4.44476e-07  -1.58128e-05   1.56778e-06            -0  -4.15888e-06  -2.62581e-05  -1.77723e-05            -0    -3.102e-06  -1.95852e-05  -4.15828e-05            -0  -1.76806e-06  -1.11631e-05   3.42856e-05
             1       3.14159        0.0475  -1.98247e-08   2.97023e-08   6.10942e-06  -1.87528e-07  -5.27043e-08   7.89641e-08  -1.57705e-05   2.82319e-08            -0  -3.31918e-21  -2.71031e-05    3.2681e-07            -0  -2.47197e-21  -2.01851e-05    4.1428e-07            -0  -1.42102e-21  -1.16035e-05  -5.05934e-07
             1       3.29867     0.0470201   1.16608e-06  -2.68232e-06   5.76741e-06  -2.06465e-05    1.8273e-06  -2.78839e-07  -1.57404e-05  -1.50042e-06            -0   4.16244e-06  -2.62806e-05   1.83518e-05            -0   3.10584e-06  -1.96095e-05   4.22652e-05            -0   1.77348e-06  -1.11973e-05  -3.51602e-05
             1       3.45575     0.0456908   2.19195e-06  -5.00885e-06   4.78814e-06  -3.72547e-05   3.61945e-06  -5.90347e-07  -1.57318e-05  -2.77813e-06            -0   7.77568e-06  -2.39311e-05    3.3072e-05            -0   5.83302e-06  -1.79522e-05   7.61494e-05            -0   3.25747e-06  -1.00255e-05  -6.38258e-05
             1       3.61283      0.043741   2.94906e-06  -6.66163e-06   3.34176e-06  -4.74659e-05    5.2675e-06  -8.26489e-07  -1.57616e-05   -3.6268e-06            -0   1.04093e-05  -2.04293e-05   4.22572e-05            -0   7.87801e-06  -1.54615e-05   9.68915e-05            -0   4.23696e-06   -8.3155e-06  -8.24001e-05
             1       3.76991     0.0414732   3.40493e-06  -7.50272e-06   1.64752e-06  -5.05785e-05   6.74104e-06  -9.69375e-07  -1.58485e-05  -3.97063e-06            -0   1.18272e-05  -1.62787e-05   4.52073e-05            -0   9.05966e-06  -1.24696e-05   0.000103142            -0   4.62591e-06  -6.36701e-06  -8.94409e-05
             1       3.92699      0.039186   3.59693e-06   -7.5376e-06  -8.37233e-08  -4.75402e-05    8.0297e-06  -1.01092e-06  -1.60028e-05  -3.84197e-06            -0   1.19923e-05  -1.19923e-05   4.26582e-05            -0   9.31968e-06  -9.31968e-06   9.68734e-05            -0   4.46598e-06  -4.46598e-06  -8.59956e-05
             1       4.08407     0.0371189   3.60363e-06  -6.86797e-06  -1.68382e-06  -4.02264e-05   9.12988e-06  -9.50603e-07  -1.62173e-05  -3.35269e-06            -0   1.10192e-05  -8.00592e-06   3.62165e-05            -0   8.69619e-06  -6.31815e-06   8.18782e-05            -0    3.8847e-06   -2.8224e-06  -7.46469e-05
             1       4.24115     0.0354289   3.51228e-06   -5.6375e-06  -3.03353e-06  -3.06339e-05   1.00317e-05  -7.94211e-07  -1.64639e-05  -2.64442e-06            -0    9.1096e-06  -4.64157e-06    2.7655e-05            -0    7.2928e-06  -3.71586e-06   6.21864e-05            -0    3.0381e-06  -1.54799e-06  -5.83598e-05
             1       4.39823     0.0341984   3.39631e-06  -3.99501e-06  -4.05233e-06  -2.03063e-05   1.07138e-05  -5.54272e-07  -1.66979e-05  -1.83871e-06            -0   6.49866e-06  -2.11154e-06   1.83675e-05            -0    5.2574e-06  -1.70823e-06   4.09736e-05            -0     2.062e-06  -6.69985e-07  -3.96064e-05
             1       4.55531     0.0334577   3.30681e-06  -2.08082e-06  -4.68661e-06  -1.00867e-05   1.11478e-05  -2.50987e-07  -1.68706e-05  -1.00591e-06            -0   3.42463e-06  -5.42409e-07   9.12016e-06            -0   2.77252e-06  -4.39124e-07   2.00527e-05            -0   1.04499e-06  -1.65509e-07  -1.99624e-05
             1       4.71239     0.0332116   3.27334e-06  -2.78607e-08  -4.90428e-06  -1.54744e-07   1.13097e-05    8.7967e-08  -1.69447e-05  -1.62688e-07            -0   1.18402e-07    -2.175e-23   8.47166e-08            -0   5.01487e-08  -9.21216e-24  -1.32153e-07            -0   2.55649e-08  -4.69619e-24   -1.3954e-07
             1       4.86947     0.0334591   3.30733e-06   2.03315e-06  -4.69495e-06   9.72985e-06   1.11903e-05   4.29863e-07  -1.69068e-05   7.04196e-07            -0  -3.19516e-06  -5.06063e-07  -8.92895e-06            -0   -2.6778e-06  -4.24122e-07  -2.00834e-05            -0  -9.90505e-07  -1.56881e-07   1.96786e-05
             1       5.02655     0.0342003   3.40265e-06   3.96983e-06  -4.07049e-06   1.98542e-05   1.07984e-05   7.41075e-07  -1.67704e-05   1.60043e-06            -0  -6.29104e-06  -2.04408e-06  -1.81329e-05            -0  -5.17686e-06  -1.68206e-06  -4.04886e-05            -0  -2.00052e-06  -6.50009e-07   3.93335e-05
             1       5.18363     0.0354309   3.53212e-06   5.64446e-06  -3.06335e-06   3.01377e-05   1.01553e-05   9.91344e-07  -1.65712e-05   2.48992e-06            -0   -8.9373e-06  -4.55378e-06  -2.74003e-05            -0  -7.22984e-06  -3.68379e-06    -6.131e-05            -0  -2.97302e-06  -1.51483e-06   5.81586e-05
             1       5.34071     0.0371212   3.64255e-06   6.90958e-06  -1.72566e-06   3.97995e-05   9.28431e-06   1.15661e-06  -1.63536e-05   3.27881e-06            -0  -1.08922e-05  -7.91368e-06  -3.59888e-05            -0  -8.65062e-06  -6.28504e-06  -8.10308e-05            -0  -3.82567e-06  -2.77951e-06   7.45783e-05
             1       5.49779     0.0391892   3.65432e-06   7.60806e-06  -1.34864e-07   4.72575e-05   8.20116e-06   1.22014e-06  -1.61568e-05   3.82603e-06            -0   -1.1914e-05   -1.1914e-05  -4.24812e-05            -0  -9.29008e-06  -9.29008e-06  -9.64064e-05            -0  -4.42392e-06  -4.42392e-06   8.60423e-05
             1       5.65487     0.0414753     3.473e-06   7.58906e-06   1.59287e-06   5.04016e-05   6.91202e-06   1.17308e-06   -1.6004e-05   3.97945e-06            -0  -1.17919e-05  -1.62301e-05  -4.50537e-05            -0  -9.04342e-06  -1.24472e-05  -0.000103023            -0  -4.60707e-06  -6.34109e-06   8.94718e-05
             1       5.81195     0.0437361     3.016e-06   6.74812e-06   3.29061e-06   4.72735e-05    5.4218e-06   1.01575e-06  -1.58994e-05   3.62753e-06            -0  -1.04038e-05  -2.04186e-05  -4.20741e-05            -0  -7.87055e-06  -1.54468e-05  -9.67352e-05            -0  -4.23953e-06  -8.32054e-06   8.22388e-05
             1       5.96903     0.0456698   2.24803e-06   5.08378e-06   4.74683e-06   3.69706e-05   3.74799e-06   7.59774e-07  -1.58335e-05   2.74853e-06            -0  -7.78406e-06  -2.39569e-05  -3.28467e-05            -0  -5.82948e-06  -1.79413e-05  -7.56038e-05            -0  -3.27212e-06  -1.00705e-05    6.3398e-05
             1       6.12611     0.0469762   1.20899e-06   2.74326e-06    5.7412e-06   2.03569e-05   1.93187e-06   4.29252e-07  -1.57923e-05    1.4366e-06            -0  -4.17114e-06  -2.63355e-05  -1.81608e-05            -0  -3.10409e-06  -1.95985e-05  -4.14326e-05            -0  -1.78708e-06  -1.12832e-05   3.46055e-05
           1.2             0     0.0336588   8.10726e-09   1.10699e-08   6.98853e-06    2.6295e-08   3.19235e-08   4.35894e-08  -1.20313e-05  -1.06393e-07            -0            -0  -2.25651e-05  -2.17322e-07            -0            -0  -1.95909e-05   2.27094e-07            -0            -0  -8.93168e-06    4.2054e-08
           1.2       0.15708     0.0332207   -9.6131e-07  -2.38354e-06   6.65833e-06  -1.88451e-05  -1.59679e-06  -3.06559e-07   -1.2002e-05  -1.47355e-06            -0   3.45709e-06  -2.18272e-05   1.47283e-05            -0   3.00514e-06  -1.89737e-05   4.17844e-05            -0   1.35867e-06  -8.57832e-06  -3.10893e-05
           1.2      0.314159     0.0320096  -1.76876e-06  -4.39579e-06   5.71336e-06  -3.37965e-05  -3.13603e-06  -6.15619e-07  -1.19623e-05  -2.58215e-06            -0   6.41588e-06   -1.9746e-05   2.67334e-05            -0   5.60289e-06  -1.72439e-05   7.45098e-05            -0   2.46721e-06  -7.59329e-06  -5.63794e-05
           1.2      0.471239     0.0302517   -2.3219e-06  -5.76642e-06   4.33382e-06  -4.25961e-05  -4.52448e-06  -8.53349e-07  -1.19331e-05  -3.28145e-06            -0   8.50478e-06  -1.66916e-05   3.39609e-05            -0   7.48634e-06  -1.46928e-05   9.36524e-05            -0   3.15773e-06  -6.19739e-06  -7.22179e-05
           1.2      0.628319     0.0282316  -2.60714e-06  -6.39584e-06   2.74668e-06  -4.49025e-05  -5.73016e-06  -1.00058e-06  -1.19341e-05  -3.52778e-06            -0   9.54701e-06  -1.31403e-05   3.59999e-05            -0   8.49619e-06   -1.1694e-05   9.86331e-05            -0   3.38443e-06  -4.65826e-06  -7.76832e-05
           1.2      0.785398     0.0262178  -2.67313e-06  -6.32433e-06   1.16248e-06  -4.18452e-05  -6.74409e-06  -1.04758e-06  -1.19754e-05  -3.36907e-06            -0   9.55253e-06  -9.55253e-06   3.36525e-05            -0   8.61369e-06  -8.61369e-06   9.19601e-05            -0   3.20796e-06  -3.20796e-06   -7.4099e-05
           1.2      0.942478     0.0244148  -2.59737e-06  -5.67451e-06  -2.60988e-07   -3.5215e-05  -7.56923e-06  -9.92662e-07  -1.20539e-05  -2.90686e-06            -0   8.66062e-06  -6.29231e-06   2.83474e-05            -0   7.92015e-06  -5.75432e-06   7.74582e-05            -0   2.74728e-06  -1.99602e-06  -6.39545e-05
           1.2       1.09956     0.0229508   -2.4571e-06  -4.59391e-06  -1.42469e-06  -2.67461e-05  -8.21107e-06  -8.42353e-07   -1.2154e-05  -2.25641e-06            -0   7.07102e-06  -3.60286e-06   2.15304e-05            -0   6.55208e-06  -3.33845e-06   5.88338e-05            -0   2.12839e-06  -1.08447e-06  -4.98444e-05
           1.2       1.25664     0.0218894  -2.31375e-06  -3.21946e-06  -2.27579e-06  -1.77081e-05  -8.67223e-06  -6.11704e-07   -1.2252e-05  -1.51632e-06            -0   4.99095e-06  -1.62166e-06   1.42686e-05            -0   4.66987e-06  -1.51733e-06   3.88812e-05            -0   1.44908e-06  -4.70835e-07  -3.38067e-05
           1.2       1.41372     0.0212523  -2.20917e-06  -1.66551e-06  -2.79029e-06  -8.77956e-06  -8.95131e-06  -3.23109e-07  -1.23236e-05  -7.50549e-07            -0   2.60743e-06  -4.12977e-07   7.11436e-06            -0   2.44285e-06  -3.86909e-07   1.91799e-05            -0   7.64439e-07  -1.21075e-07  -1.70985e-05
           1.2        1.5708      0.021041  -2.16756e-06  -2.67664e-08  -2.95965e-06  -1.08616e-07  -9.04559e-06  -3.58567e-09  -1.23511e-05   1.53115e-08            -0    8.1714e-08  -5.00354e-24   1.64899e-07            -0    4.4177e-08  -2.70506e-24   1.26905e-07            -0   8.98131e-08  -5.49946e-24  -2.79323e-07
           1.2       1.72788     0.0212525  -2.19836e-06   1.61305e-06  -2.78365e-06    8.5036e-06  -8.95503e-06   3.18369e-07  -1.23295e-05   7.82356e-07            -0  -2.44219e-06  -3.86805e-07  -6.76329e-06            -0  -2.35154e-06  -3.72448e-07  -1.87169e-05            -0  -5.83781e-07  -9.24618e-08   1.65239e-05
           1.2       1.88496     0.0218868  -2.29741e-06   3.17133e-06  -2.26796e-06   1.73274e-05  -8.68418e-06   6.15256e-07   -1.2268e-05   1.55377e-06            -0  -4.82233e-06  -1.56687e-06  -1.38945e-05            -0  -4.57154e-06  -1.48538e-06  -3.79982e-05            -0  -1.26731e-06  -4.11773e-07   3.32444e-05
           1.2       2.04204     0.0229427  -2.44459e-06   4.55601e-06  -1.42484e-06   2.63769e-05  -8.23922e-06   8.61839e-07  -1.21872e-05   2.30676e-06            -0  -6.90299e-06  -3.51725e-06  -2.12204e-05            -0  -6.44787e-06  -3.28535e-06  -5.78002e-05            -0  -1.95011e-06  -9.93631e-07   4.94512e-05
           1.2       2.19911     0.0244032  -2.59877e-06   5.65458e-06  -2.77828e-07   3.50981e-05  -7.62151e-06   1.03545e-06   -1.2111e-05   2.97377e-06            -0  -8.50357e-06  -6.17821e-06  -2.82468e-05            -0  -7.81837e-06  -5.68038e-06  -7.69373e-05            -0  -2.58147e-06  -1.87555e-06   6.39587e-05
           1.2       2.35619     0.0262108  -2.69388e-06    6.3282e-06   1.12629e-06   4.21864e-05  -6.82255e-06   1.11645e-06   -1.2058e-05    3.4436e-06            -0  -9.41997e-06  -9.41997e-06  -3.38669e-05            -0  -8.52787e-06  -8.52787e-06  -9.25602e-05            -0  -3.06461e-06  -3.06461e-06   7.46362e-05
           1.2       2.51327     0.0282401  -2.64396e-06   6.42253e-06   2.69791e-06   4.56909e-05  -5.82663e-06   1.09041e-06  -1.20345e-05   3.58625e-06            -0  -9.44898e-06  -1.30054e-05  -3.64975e-05            -0  -8.43857e-06  -1.16147e-05   -0.00010038            -0  -3.27059e-06  -4.50158e-06   7.86381e-05
           1.2       2.67035     0.0302825  -2.36395e-06   5.80657e-06   4.28617e-06   4.35489e-05  -4.62294e-06   9.52568e-07  -1.20346e-05   3.29626e-06            -0  -8.44256e-06  -1.65695e-05  -3.45577e-05            -0  -7.45993e-06  -1.46409e-05  -9.58125e-05            -0  -3.07583e-06  -6.03666e-06   7.32133e-05
           1.2       2.82743     0.0320589  -1.80474e-06    4.4366e-06   5.67997e-06   3.45065e-05  -3.22209e-06   7.12878e-07  -1.20432e-05    2.5401e-06            -0  -6.38257e-06  -1.96435e-05  -2.71887e-05            -0  -5.59861e-06  -1.72308e-05  -7.60063e-05            -0  -2.41623e-06  -7.43639e-06   5.69676e-05
           1.2       2.98451     0.0332736  -9.87495e-07   2.41764e-06   6.64504e-06   1.90474e-05  -1.66772e-06   3.98085e-07  -1.20432e-05   1.38741e-06            -0  -3.44355e-06  -2.17417e-05  -1.48902e-05            -0   -3.0081e-06  -1.89924e-05  -4.19591e-05            -0  -1.33573e-06  -8.43348e-06   3.10343e-05
           1.2       3.14159     0.0336975  -1.44978e-08   1.97957e-08    6.9935e-06  -2.76522e-07   -3.5301e-08   4.82012e-08  -1.20212e-05    9.4803e-09            -0  -2.75443e-21  -2.24916e-05   3.27426e-07            -0  -2.40303e-21  -1.96222e-05   6.70923e-07            -0  -1.07882e-21  -8.80923e-06  -6.05431e-07
           1.2       3.29867     0.0332453   9.57567e-07  -2.37769e-06   6.65407e-06  -1.95172e-05   1.58311e-06  -2.92048e-07  -1.19742e-05  -1.35913e-06            -0   3.44557e-06  -2.17545e-05   1.54711e-05            -0   3.01051e-06  -1.90076e-05   4.30708e-05            -0   1.34213e-06  -8.47385e-06  -3.20924e-05
           1.2       3.45575     0.0320076   1.77285e-06  -4.39765e-06   5.70097e-06  -3.47652e-05   3.10208e-06  -5.83034e-07  -1.19126e-05  -2.48387e-06            -0   6.39213e-06   -1.9673e-05   2.75749e-05            -0   5.61054e-06  -1.72675e-05   7.65666e-05            -0   2.43773e-06  -7.50257e-06  -5.76157e-05
           1.2       3.61283     0.0302176   2.33104e-06  -5.77463e-06   4.32245e-06  -4.35497e-05   4.46308e-06  -7.96973e-07  -1.18591e-05  -3.19515e-06            -0   8.46819e-06  -1.66198e-05   3.46918e-05            -0   7.49262e-06  -1.47051e-05   9.57819e-05            -0   3.11169e-06  -6.10703e-06  -7.33082e-05
           1.2       3.76991      0.028174   2.61284e-06  -6.40758e-06   2.74962e-06   -4.5445e-05   5.64267e-06  -9.19499e-07  -1.18424e-05  -3.43055e-06            -0   9.50076e-06  -1.30767e-05   3.63832e-05            -0   8.50407e-06  -1.17048e-05   9.98937e-05            -0   3.31144e-06  -4.55781e-06  -7.81571e-05
           1.2       3.92699     0.0261573    2.6681e-06  -6.34038e-06   1.18823e-06  -4.17171e-05   6.64526e-06  -9.47045e-07   -1.1885e-05  -3.23901e-06            -0   9.50598e-06  -9.50598e-06   3.35421e-05            -0   8.63345e-06  -8.63345e-06   9.17184e-05            -0   3.09878e-06  -3.09878e-06  -7.36519e-05
           1.2       4.08407     0.0243762   2.58101e-06  -5.69895e-06  -2.15612e-07  -3.44313e-05   7.48534e-06  -8.82888e-07  -1.19921e-05  -2.74724e-06            -0   8.62627e-06  -6.26735e-06   2.77674e-05            -0   7.96241e-06  -5.78503e-06   7.57185e-05            -0   2.60299e-06  -1.89118e-06  -6.26261e-05
           1.2       4.24115     0.0229525   2.43507e-06  -4.62862e-06  -1.37324e-06   -2.5584e-05   8.16962e-06  -7.34625e-07  -1.21453e-05  -2.10445e-06            -0   7.05743e-06  -3.59594e-06   2.06711e-05            -0   6.61839e-06  -3.37224e-06    5.6196e-05            -0   1.96426e-06  -1.00084e-06  -4.80194e-05
           1.2       4.39823     0.0219364   2.29313e-06  -3.25879e-06  -2.23341e-06  -1.65787e-05   8.68864e-06  -5.14151e-07  -1.23072e-05  -1.42883e-06            -0   4.99748e-06  -1.62378e-06    1.3409e-05            -0   4.74736e-06  -1.54251e-06   3.62501e-05            -0   1.29106e-06  -4.19489e-07  -3.20566e-05
           1.2       4.55531     0.0213342   2.19388e-06  -1.69684e-06  -2.76418e-06  -8.06684e-06   9.02125e-06  -2.39031e-07  -1.24336e-05   -7.7618e-07            -0   2.62506e-06  -4.15768e-07   6.51706e-06            -0   2.50739e-06  -3.97131e-07    1.7419e-05            -0    6.4014e-07  -1.01388e-07  -1.59587e-05
           1.2       4.71239     0.0211363   2.15742e-06  -3.69811e-08  -2.94582e-06  -3.81564e-08   9.14724e-06   6.69592e-08  -1.24899e-05  -1.40193e-07            -0   9.90297e-08  -1.81915e-23  -1.19073e-08            -0   7.20515e-08  -1.32357e-23  -2.22272e-07            -0   1.82846e-08  -3.35882e-24  -6.09351e-08
           1.2       4.86947     0.0213368   2.19167e-06    1.6303e-06  -2.77167e-06   7.93036e-06   9.05893e-06   3.75622e-07  -1.24641e-05   5.19359e-07            -0  -2.43294e-06  -3.85339e-07  -6.50864e-06            -0  -2.37031e-06  -3.75421e-07  -1.76024e-05            -0  -5.99529e-07   -9.4956e-08    1.5826e-05
           1.2       5.02655     0.0219409   2.29405e-06   3.21311e-06  -2.24956e-06   1.63206e-05   8.76478e-06   6.58027e-07  -1.23698e-05   1.23443e-06            -0  -4.82332e-06  -1.56719e-06  -1.33342e-05            -0  -4.62786e-06  -1.50368e-06  -3.58694e-05            -0  -1.24159e-06  -4.03418e-07    3.1927e-05
           1.2       5.18363     0.0229589   2.44713e-06    4.6133e-06  -1.39953e-06    2.5269e-05   8.28305e-06   8.88205e-07  -1.22409e-05   1.99051e-06            -0  -6.91312e-06  -3.52241e-06  -2.05586e-05            -0  -6.52037e-06   -3.3223e-06  -5.54319e-05            -0  -1.90873e-06  -9.72544e-07   4.79729e-05
           1.2       5.34071     0.0243863   2.61054e-06   5.71748e-06  -2.51992e-07    3.4204e-05   7.62946e-06   1.04506e-06  -1.21175e-05   2.70778e-06            -0  -8.52145e-06   -6.1912e-06   -2.7682e-05            -0  -7.88634e-06  -5.72976e-06  -7.50973e-05            -0  -2.55094e-06  -1.85336e-06   6.27531e-05
           1.2       5.49779     0.0261737    2.7154e-06   6.38848e-06   1.14501e-06   4.16695e-05   6.80658e-06   1.11245e-06  -1.20312e-05    3.2495e-06            -0  -9.44457e-06  -9.44457e-06  -3.35188e-05            -0  -8.57985e-06  -8.57985e-06   -9.1655e-05            -0  -3.06144e-06  -3.06144e-06   7.39439e-05
           1.2       5.65487     0.0281964   2.67057e-06   6.47309e-06   2.70567e-06   4.55103e-05   5.80272e-06   1.07928e-06  -1.19943e-05   3.45742e-06            -0  -9.47791e-06  -1.30452e-05  -3.63826e-05            -0  -8.47194e-06  -1.16606e-05  -0.000100285            -0  -3.29558e-06  -4.53597e-06   7.84444e-05
           1.2       5.81195     0.0302396   2.38716e-06   5.84098e-06   4.28389e-06   4.35337e-05   4.60371e-06    9.4151e-07  -1.19984e-05   3.20551e-06            -0  -8.47097e-06  -1.66252e-05  -3.46266e-05            -0  -7.47635e-06  -1.46732e-05  -9.60362e-05            -0  -3.11608e-06  -6.11565e-06   7.33336e-05
           1.2       5.96903     0.0320172   1.81704e-06   4.45149e-06   5.67142e-06   3.45206e-05   3.21244e-06   7.06267e-07  -1.20209e-05   2.45483e-06            -0  -6.40459e-06  -1.97113e-05  -2.73965e-05            -0  -5.60218e-06  -1.72417e-05  -7.61269e-05            -0  -2.45348e-06  -7.55104e-06   5.72298e-05
           1.2       6.12611     0.0332317   9.87487e-07   2.41609e-06   6.63534e-06   1.91202e-05   1.66496e-06   3.95224e-07  -1.20372e-05   1.28665e-06            -0  -3.45514e-06  -2.18149e-05  -1.52445e-05            -0  -3.00595e-06  -1.89788e-05  -4.20083e-05            -0  -1.35623e-06  -8.56291e-06   3.14244e-05
           1.4             0     0.0224138   2.71425e-09   3.47072e-09   6.34756e-06  -5.38891e-08    2.3227e-08   2.97004e-08  -8.60027e-06  -9.61842e-08            -0            -0  -1.69441e-05  -1.28166e-07            -0            -0  -1.67891e-05   3.33174e-07            -0            -0  -6.19782e-06  -5.96499e-08
           1.4       0.15708     0.0220501  -7.23762e-07   -1.8965e-06   6.05797e-06  -1.56844e-05  -1.24957e-06  -2.61748e-07  -8.56144e-06  -1.19564e-06            -0   2.58912e-06  -1.63471e-05   1.10025e-05            -0   2.56818e-06  -1.62148e-05   3.67784e-05            -0   9.38647e-07  -5.92639e-06  -2.50683e-05
           1.4      0.314159     0.0210559  -1.30967e-06  -3.46369e-06   5.24078e-06  -2.77579e-05  -2.43476e-06  -5.15029e-07  -8.48985e-06  -2.06407e-06            -0   4.77087e-06  -1.46832e-05   1.97453e-05            -0   4.75136e-06  -1.46232e-05   6.47664e-05            -0   1.68379e-06  -5.18217e-06  -4.49452e-05
           1.4      0.471239     0.0196326  -1.68113e-06  -4.48604e-06   4.06931e-06  -3.44216e-05  -3.47673e-06   -7.0475e-07  -8.40933e-06  -2.58047e-06            -0   6.25714e-06  -1.22803e-05   2.47107e-05            -0   6.27593e-06  -1.23172e-05    8.0136e-05            -0   2.11443e-06   -4.1498e-06  -5.67547e-05
           1.4      0.628319     0.0180252  -1.83639e-06  -4.90224e-06   2.75238e-06    -3.561e-05   -4.3525e-06  -8.17187e-07  -8.34391e-06  -2.72368e-06            -0   6.93421e-06  -9.54413e-06   2.57213e-05            -0   7.02505e-06  -9.66916e-06   8.28851e-05            -0   2.21158e-06  -3.04398e-06  -6.00427e-05
           1.4      0.785398     0.0164534  -1.82584e-06  -4.77347e-06    1.4717e-06  -3.25325e-05  -5.06354e-06  -8.47259e-07  -8.30943e-06  -2.55046e-06            -0   6.84444e-06  -6.84444e-06   2.35618e-05            -0   7.02023e-06  -7.02023e-06   7.58239e-05            -0   2.03846e-06  -2.03846e-06  -5.62754e-05
           1.4      0.942478     0.0150731  -1.71864e-06  -4.22195e-06   3.51007e-07  -2.68491e-05  -5.62323e-06  -7.96093e-07  -8.30947e-06  -2.15617e-06            -0   6.12525e-06  -4.45026e-06   1.94375e-05            -0   6.36787e-06  -4.62653e-06   6.26878e-05            -0   1.69561e-06  -1.23193e-06  -4.77525e-05
           1.4       1.09956     0.0139722  -1.57738e-06  -3.37665e-06  -5.43242e-07  -2.00316e-05  -6.04676e-06  -6.70798e-07  -8.33603e-06  -1.63993e-06            -0   4.94534e-06  -2.51978e-06   1.44728e-05            -0   5.20697e-06  -2.65309e-06   4.68009e-05            -0   1.27906e-06  -6.51713e-07  -3.66605e-05
           1.4       1.25664     0.0131858  -1.44759e-06  -2.34457e-06  -1.18449e-06  -1.30682e-05  -6.34508e-06  -4.84625e-07  -8.37353e-06  -1.08146e-06            -0   3.46143e-06  -1.12469e-06   9.43051e-06            -0   3.67771e-06  -1.19496e-06   3.04831e-05            -0   8.55578e-07  -2.77994e-07  -2.45724e-05
           1.4       1.41372     0.0127186   -1.3577e-06  -1.20535e-06  -1.56683e-06  -6.42049e-06  -6.52316e-06  -2.55733e-07  -8.40464e-06  -5.27663e-07            -0   1.80039e-06  -2.85153e-07   4.65048e-06            -0   1.91088e-06  -3.02653e-07   1.49015e-05            -0   4.55167e-07  -7.20914e-08  -1.23449e-05
           1.4        1.5708     0.0125637  -1.32292e-06   -1.7984e-08  -1.69161e-06  -1.05762e-07    -6.582e-06  -4.77414e-09   -8.4164e-06   1.07255e-08            -0   6.03304e-08  -3.69417e-24   1.22981e-07            -0   2.91463e-08  -1.78469e-24   1.60416e-07            -0   7.59936e-08  -4.65326e-24  -2.41586e-07
           1.4       1.72788      0.012716  -1.34897e-06   1.16914e-06  -1.56126e-06   6.14623e-06  -6.52257e-06   2.47456e-07  -8.40519e-06   5.49048e-07            -0  -1.67774e-06  -2.65728e-07  -4.37435e-06            -0  -1.84901e-06  -2.92855e-07  -1.43787e-05            -0  -3.02624e-07  -4.79309e-08    1.1834e-05
           1.4       1.88496     0.0131779  -1.43385e-06   2.30883e-06  -1.17763e-06   1.26741e-05  -6.34806e-06   4.81438e-07  -8.37857e-06   1.10587e-06            -0  -3.33442e-06  -1.08342e-06  -9.10342e-06            -0  -3.60672e-06  -1.17189e-06  -2.95477e-05            -0  -7.02806e-07  -2.28355e-07   2.40397e-05
           1.4       2.04204     0.0139566  -1.56584e-06   3.34517e-06  -5.42721e-07   1.96189e-05  -6.06136e-06   6.79132e-07  -8.35275e-06   1.67586e-06            -0  -4.81617e-06  -2.45396e-06  -1.41627e-05            -0  -5.12627e-06  -2.61197e-06  -4.56995e-05            -0  -1.12986e-06  -5.75693e-07   3.62459e-05
           1.4       2.19911      0.015052  -1.71787e-06   4.20163e-06   3.37469e-07   2.66487e-05  -5.65859e-06   8.23233e-07  -8.34563e-06   2.21068e-06            -0  -6.00209e-06  -4.36078e-06  -1.92783e-05            -0  -6.28437e-06  -4.56587e-06  -6.20604e-05            -0   -1.5571e-06   -1.1313e-06   4.76806e-05
           1.4       2.35619     0.0164349   -1.8411e-06   4.77097e-06   1.44161e-06    3.2753e-05  -5.12353e-06   8.96661e-07   -8.3685e-06   2.61766e-06            -0  -6.73912e-06  -6.73912e-06   -2.3664e-05            -0  -6.94721e-06  -6.94721e-06  -7.62797e-05            -0  -1.91851e-06  -1.91851e-06   5.66943e-05
           1.4       2.51327     0.0180207  -1.86522e-06    4.9185e-06   2.71203e-06   3.62541e-05  -4.43014e-06   8.84258e-07  -8.42049e-06   2.77999e-06            -0  -6.85621e-06  -9.43676e-06  -2.60745e-05            -0  -6.97573e-06  -9.60127e-06  -8.44667e-05            -0  -2.11566e-06  -2.91196e-06   6.08571e-05
           1.4       2.67035      0.019649  -1.71376e-06    4.5135e-06    4.0313e-06   3.52193e-05  -3.55574e-06   7.77755e-07  -8.48859e-06   2.59544e-06            -0  -6.20801e-06  -1.21839e-05  -2.51584e-05            -0  -6.25472e-06  -1.22756e-05  -8.21134e-05            -0  -2.04441e-06  -4.01239e-06   5.76032e-05
           1.4       2.82743     0.0210894  -1.33556e-06   3.49049e-06   5.21612e-06   2.83092e-05   -2.4998e-06   5.82214e-07  -8.55223e-06   2.02175e-06            -0  -4.74462e-06  -1.46024e-05  -2.00706e-05            -0  -4.74997e-06  -1.46189e-05  -6.60425e-05            -0  -1.63927e-06  -5.04516e-06   4.53888e-05
           1.4       2.98451     0.0220859   -7.3957e-07    1.9156e-06   6.04936e-06   1.57367e-05  -1.29771e-06    3.1958e-07  -8.58974e-06   1.10883e-06            -0  -2.57806e-06  -1.62772e-05  -1.10708e-05            -0  -2.57201e-06   -1.6239e-05  -3.66955e-05            -0  -9.18163e-07  -5.79705e-06   2.48855e-05
           1.4       3.14159     0.0224343  -9.21884e-09   1.17881e-08    6.3504e-06   -3.0717e-07  -2.01646e-08   2.57844e-08  -8.58482e-06   1.69224e-10            -0  -2.06706e-21  -1.68788e-05   2.83801e-07            -0   -2.0598e-21  -1.68195e-05   7.90126e-07            -0  -7.45385e-22  -6.08653e-06  -5.85438e-07
           1.4       3.29867      0.022058   7.20273e-07  -1.89074e-06    6.0501e-06  -1.62581e-05   1.24323e-06  -2.58154e-07   -8.5323e-06  -1.10162e-06            -0   2.57889e-06  -1.62825e-05   1.15717e-05            -0   2.57247e-06  -1.62419e-05    3.8002e-05            -0   9.24421e-07  -5.83657e-06  -2.59087e-05
           1.4       3.45575     0.0210393   1.31431e-06  -3.46389e-06   5.22218e-06  -2.86014e-05   2.40949e-06   -4.9657e-07   -8.4421e-06  -1.99331e-06            -0   4.74925e-06  -1.46167e-05   2.04007e-05            -0   4.75503e-06  -1.46345e-05   6.67004e-05            -0   1.65999e-06  -5.10891e-06  -4.60235e-05
           1.4       3.61283     0.0195862   1.69094e-06  -4.48959e-06   4.04865e-06  -3.52488e-05   3.42473e-06  -6.66146e-07  -8.33864e-06  -2.53119e-06            -0   6.22224e-06  -1.22118e-05   2.52794e-05            -0    6.2746e-06  -1.23146e-05   8.20973e-05            -0   2.07803e-06  -4.07837e-06  -5.77328e-05
           1.4       3.76991     0.0179565   1.84272e-06    -4.906e-06   2.74377e-06  -3.60572e-05   4.27326e-06  -7.57178e-07  -8.25413e-06  -2.66942e-06            -0   6.88774e-06  -9.48016e-06   2.60054e-05            -0   7.02297e-06  -9.66629e-06   8.39743e-05            -0   2.15235e-06  -2.96245e-06  -6.04837e-05
           1.4       3.92699     0.0163813   1.82168e-06  -4.77935e-06   1.48511e-06  -3.23724e-05   4.96982e-06  -7.70238e-07  -8.21696e-06  -2.46219e-06            -0   6.79502e-06  -6.79502e-06   2.34448e-05            -0   7.03029e-06  -7.03029e-06   7.54805e-05            -0   1.94694e-06  -1.94694e-06  -5.58964e-05
           1.4       4.08407     0.0150203   1.70406e-06  -4.23638e-06   3.84542e-07  -2.61105e-05   5.54015e-06    -7.113e-07  -8.23976e-06  -2.03038e-06            -0    6.0857e-06  -4.42152e-06   1.89468e-05            -0   6.40329e-06  -4.65226e-06   6.09749e-05            -0   1.57204e-06  -1.14216e-06  -4.65909e-05
           1.4       4.24115     0.0139553   1.55855e-06  -3.40386e-06  -5.02351e-07  -1.89695e-05   6.00141e-06  -5.88429e-07  -8.31293e-06  -1.50904e-06            -0   4.92509e-06  -2.50946e-06   1.37663e-05            -0   5.27111e-06  -2.68576e-06   4.43097e-05            -0   1.13665e-06  -5.79152e-07  -3.50629e-05
           1.4       4.39823     0.0132093   1.43135e-06  -2.38046e-06    -1.151e-06  -1.20402e-05   6.35282e-06  -4.11451e-07  -8.40772e-06   -9.9868e-07            -0   3.46077e-06  -1.12447e-06   8.72795e-06            -0   3.75831e-06  -1.22115e-06   2.80326e-05            -0   7.16929e-07  -2.32944e-07  -2.30409e-05
           1.4       4.55531     0.0127736   1.34702e-06  -1.23791e-06  -1.54784e-06   -5.7484e-06   6.57997e-06  -1.93569e-07  -8.48803e-06  -5.38501e-07            -0   1.81133e-06  -2.86887e-07    4.1513e-06            -0   1.98332e-06  -3.14127e-07   1.32409e-05            -0   3.44414e-07  -5.45498e-08  -1.13386e-05
           1.4       4.71239     0.0126317   1.31644e-06  -3.43602e-08  -1.68334e-06   2.54516e-08    6.6672e-06   4.75141e-08  -8.52536e-06  -1.08873e-07            -0   7.27803e-08  -1.33695e-23  -5.57616e-08            -0    6.8713e-08  -1.26224e-23  -2.49015e-07            -0   1.00175e-08  -1.84018e-24  -1.93446e-08
           1.4       4.86947      0.012776   1.34401e-06   1.17503e-06   -1.5539e-06   5.73811e-06   6.60886e-06   2.90675e-07  -8.51006e-06   3.41341e-07            -0  -1.67008e-06  -2.64515e-07  -4.22709e-06            -0  -1.85278e-06  -2.93451e-07  -1.34947e-05            -0  -3.20681e-07  -5.07909e-08   1.12855e-05
           1.4       5.02655     0.0132136   1.42968e-06   2.33406e-06  -1.16383e-06   1.19058e-05   6.41239e-06   5.14315e-07  -8.45439e-06   8.55423e-07            -0  -3.33268e-06  -1.08285e-06    -8.729e-06            -0  -3.64448e-06  -1.18416e-06  -2.77654e-05            -0  -6.84912e-07  -2.22541e-07   2.29829e-05
           1.4       5.18363     0.0139616   1.56501e-06    3.3818e-06  -5.22861e-07   1.87775e-05   6.09222e-06   6.99201e-07  -8.38681e-06   1.43366e-06            -0  -4.81926e-06  -2.45553e-06  -1.37222e-05            -0  -5.17682e-06  -2.63772e-06  -4.37148e-05            -0  -1.09826e-06  -5.59589e-07   3.50835e-05
           1.4       5.34071     0.0150312   1.72441e-06   4.24237e-06   3.56721e-07   2.60119e-05   5.65785e-06   8.29423e-07  -8.33996e-06   2.01557e-06            -0  -6.01016e-06  -4.36664e-06   -1.8929e-05            -0  -6.32893e-06  -4.59823e-06   -6.0584e-05            -0  -1.53502e-06  -1.11526e-06    4.6794e-05
           1.4       5.49779     0.0164006   1.85682e-06   4.81117e-06   1.45337e-06   3.24655e-05   5.10329e-06   8.91524e-07  -8.33703e-06   2.48567e-06            -0  -6.75365e-06  -6.75365e-06   -2.3496e-05            -0    -6.978e-06    -6.978e-06   -7.5705e-05            -0  -1.92059e-06  -1.92059e-06   5.62888e-05
           1.4       5.65487     0.0179856   1.88683e-06    4.9541e-06   2.71402e-06   3.62677e-05   4.40598e-06    8.7398e-07  -8.38208e-06   2.70256e-06            -0  -6.87705e-06  -9.46545e-06  -2.60867e-05            -0  -6.99361e-06  -9.62588e-06  -8.46785e-05            -0  -2.14254e-06  -2.94896e-06   6.08954e-05
           1.4       5.81195     0.0196196   1.73356e-06    4.5391e-06   4.02579e-06   3.53533e-05   3.53947e-06   7.69521e-07  -8.45894e-06   2.54593e-06            -0  -6.23119e-06  -1.22294e-05  -2.52912e-05            -0  -6.26245e-06  -1.22907e-05  -8.26133e-05            -0  -2.08423e-06  -4.09053e-06   5.78796e-05
           1.4       5.96903     0.0210647   1.34606e-06   3.50164e-06     5.207e-06   2.84116e-05   2.49519e-06   5.80402e-07  -8.53872e-06   1.96868e-06            -0   -4.7638e-06  -1.46615e-05  -2.02735e-05            -0  -4.75006e-06  -1.46192e-05  -6.63729e-05            -0  -1.67512e-06  -5.15547e-06   4.57114e-05
           1.4       6.12611     0.0220625   7.38855e-07   1.91332e-06   6.04081e-06   1.58264e-05   1.30092e-06   3.23373e-07  -8.59206e-06   1.03245e-06            -0  -2.58839e-06  -1.63425e-05  -1.13518e-05            -0  -2.56913e-06  -1.62208e-05  -3.68557e-05            -0  -9.37444e-07  -5.91879e-06   2.52351e-05
           1.6             0     0.0141738  -1.81421e-10  -2.21173e-10    5.0486e-06  -9.49531e-08   1.55054e-08   1.89028e-08  -5.82778e-06  -8.07663e-08            -0            -0  -1.18191e-05  -6.66177e-08            -0            -0  -1.30713e-05   3.74633e-07            -0            -0  -4.02496e-06   -1.2058e-07
           1.6       0.15708     0.0138981  -5.08541e-07  -1.39042e-06   4.81568e-06  -1.18799e-05  -9.05955e-07  -2.01508e-07  -5.78793e-06  -8.96745e-07            -0   1.80106e-06  -1.13714e-05    7.5355e-06            -0   1.99372e-06  -1.25879e-05   2.90983e-05            -0   6.06881e-07   -3.8317e-06  -1.84821e-05
           1.6      0.314159     0.0131534   -9.0605e-07  -2.51575e-06    4.1682e-06  -2.07581e-05  -1.75064e-06   -3.8987e-07  -5.70661e-06  -1.52417e-06            -0   3.29432e-06  -1.01389e-05   1.33745e-05            -0   3.65971e-06  -1.12634e-05   5.06196e-05            -0   1.07531e-06  -3.30945e-06  -3.27573e-05
           1.6      0.471239     0.0121018  -1.13876e-06  -3.21727e-06    3.2563e-06  -2.53397e-05  -2.47309e-06  -5.26897e-07  -5.60694e-06  -1.87435e-06            -0   4.27339e-06    -8.387e-06   1.64938e-05            -0   4.77798e-06  -9.37731e-06   6.16865e-05            -0   1.32451e-06  -2.59949e-06  -4.07801e-05
           1.6      0.628319     0.0109341  -1.21211e-06  -3.46403e-06   2.25381e-06  -2.57437e-05  -3.05889e-06  -6.04132e-07  -5.51284e-06  -1.94297e-06            -0   4.67369e-06  -6.43278e-06   1.68653e-05            -0   5.27433e-06  -7.25949e-06    6.2702e-05            -0   1.35129e-06  -1.85989e-06  -4.24389e-05
           1.6      0.785398    0.00981331  -1.17082e-06  -3.32177e-06   1.30318e-06  -2.30766e-05  -3.51579e-06  -6.20129e-07  -5.44139e-06   -1.7853e-06            -0   4.54939e-06  -4.54939e-06   1.51484e-05            -0    5.1946e-06   -5.1946e-06   5.63318e-05            -0   1.21013e-06  -1.21013e-06   -3.9097e-05
           1.6      0.942478    0.00884728  -1.06966e-06  -2.89638e-06   4.92468e-07  -1.86983e-05  -3.86146e-06   -5.7758e-07  -5.39922e-06  -1.48019e-06            -0   4.01783e-06  -2.91912e-06   1.22473e-05            -0   4.64796e-06  -3.37694e-06   4.57629e-05            -0   9.76361e-07  -7.09368e-07  -3.26322e-05
           1.6       1.09956    0.00808971  -9.54081e-07  -2.28875e-06  -1.39237e-07  -1.37204e-05  -4.11427e-06  -4.82999e-07   -5.3832e-06  -1.10359e-06            -0   3.20732e-06  -1.63421e-06   8.94558e-06            -0   3.75665e-06  -1.91411e-06   3.36202e-05            -0   7.15888e-07  -3.64763e-07  -2.46905e-05
           1.6       1.25664    0.00755616  -8.54377e-07  -1.57473e-06  -5.83521e-07   -8.8287e-06  -4.28796e-06  -3.46858e-07  -5.38381e-06  -7.13792e-07            -0   2.22614e-06  -7.23316e-07   5.73303e-06            -0   2.62971e-06  -8.54444e-07   2.16028e-05            -0    4.7012e-07  -1.52751e-07   -1.6361e-05
           1.6       1.41372    0.00724225  -7.87756e-07  -8.04593e-07  -8.44897e-07  -4.29906e-06  -4.38989e-06  -1.82465e-07  -5.38957e-06   -3.4277e-07            -0   1.15296e-06   -1.8261e-07   2.79476e-06            -0   1.35775e-06  -2.15046e-07   1.04674e-05            -0   2.53285e-07  -4.01164e-08  -8.16389e-06
           1.6        1.5708    0.00713832  -7.62506e-07   -1.1046e-08  -9.29579e-07   -8.2393e-08  -4.42261e-06  -4.04679e-09  -5.39164e-06   7.16032e-09            -0   4.15063e-08  -2.54153e-24   7.91825e-08            -0    1.8085e-08  -1.10739e-24   1.42985e-07            -0   5.73722e-08  -3.51303e-24  -1.79569e-07
           1.6       1.72788    0.00723896  -7.81558e-07   7.81675e-07  -8.40877e-07   4.07908e-06  -4.38728e-06   1.74807e-07  -5.38756e-06   3.56098e-07            -0  -1.06828e-06  -1.69199e-07  -2.60712e-06            -0  -1.31822e-06  -2.08785e-07  -1.00136e-05            -0    -1.384e-07  -2.19204e-08   7.77443e-06
           1.6       1.88496    0.00754733  -8.44201e-07   1.55027e-06  -5.78423e-07   8.49882e-06  -4.28594e-06   3.41767e-07  -5.38288e-06    7.2774e-07            -0  -2.13749e-06  -6.94513e-07  -5.48937e-06            -0  -2.58126e-06  -8.38703e-07  -2.07998e-05            -0  -3.55677e-07  -1.15567e-07   1.59334e-05
           1.6       2.04204    0.00807347  -9.44777e-07    2.2648e-06  -1.38709e-07   1.33578e-05  -4.11974e-06   4.85391e-07  -5.38948e-06   1.12641e-06            -0  -3.11561e-06  -1.58748e-06  -8.69249e-06            -0  -3.69771e-06  -1.88408e-06   -3.2661e-05            -0  -6.04607e-07  -3.08063e-07   2.43352e-05
           1.6       2.19911    0.00882551  -1.06771e-06   2.87838e-06   4.82329e-07   1.84944e-05  -3.88316e-06   5.93906e-07  -5.42005e-06   1.52064e-06            -0  -3.92874e-06   -2.8544e-06  -1.20911e-05            -0  -4.58366e-06  -3.33023e-06  -4.51805e-05            -0  -8.73085e-07  -6.34333e-07   3.25411e-05
           1.6       2.35619    0.00979317  -1.18075e-06   3.31604e-06   1.28032e-06   2.32133e-05  -3.55848e-06   6.54062e-07  -5.48106e-06   1.84061e-06            -0  -4.47214e-06  -4.47214e-06  -1.51858e-05            -0  -5.13638e-06  -5.13638e-06  -5.66544e-05            -0  -1.12022e-06  -1.12022e-06   3.94065e-05
           1.6       2.51327     0.0109254  -1.23243e-06   3.47264e-06   2.22353e-06   2.62326e-05  -3.11731e-06   6.52117e-07  -5.56796e-06    1.9924e-06            -0   -4.6162e-06  -6.35365e-06  -1.71003e-05            -0  -5.23445e-06   -7.2046e-06  -6.39829e-05            -0  -1.27846e-06  -1.75965e-06   4.30791e-05
           1.6       2.67035     0.0121107  -1.16171e-06   3.23481e-06   3.22911e-06   2.59548e-05  -2.53257e-06   5.78424e-07  -5.66555e-06   1.88855e-06            -0  -4.23729e-06  -8.31615e-06  -1.68081e-05            -0  -4.76131e-06   -9.3446e-06  -6.32981e-05            -0  -1.27021e-06  -2.49294e-06   4.14447e-05
           1.6       2.82743     0.0131765  -9.22994e-07   2.53234e-06   4.15242e-06   2.11536e-05   -1.7968e-06   4.34147e-07  -5.75244e-06   1.48674e-06            -0  -3.27495e-06  -1.00792e-05  -1.35937e-05            -0  -3.65945e-06  -1.12626e-05  -5.15923e-05            -0  -1.03988e-06  -3.20043e-06    3.3066e-05
           1.6       2.98451     0.0139223  -5.16842e-07       1.4e-06   4.81148e-06   1.18404e-05  -9.35956e-07   2.35533e-07   -5.8069e-06   8.19393e-07            -0  -1.79257e-06  -1.13178e-05   -7.5506e-06            -0  -1.99713e-06  -1.26094e-05  -2.88528e-05            -0   -5.9022e-07   -3.7265e-06   1.82481e-05
           1.6       3.14159     0.0141836  -5.21324e-09   6.35551e-09   5.04981e-06   -2.8628e-07  -9.66496e-09   1.17826e-08  -5.81253e-06  -3.16523e-09            -0  -1.44082e-21  -1.17652e-05   2.21923e-07            -0  -1.60341e-21  -1.30929e-05   7.64772e-07            -0  -4.81699e-22  -3.93337e-06  -4.92854e-07
           1.6       3.29867     0.0138983   5.05764e-07  -1.38562e-06   4.80699e-06  -1.23232e-05   9.04154e-07  -2.03161e-07  -5.76346e-06  -8.21048e-07            -0   1.79269e-06  -1.13186e-05   7.93928e-06            -0   1.99605e-06  -1.26026e-05   3.01115e-05            -0   5.95618e-07  -3.76059e-06  -1.91057e-05
           1.6       3.45575      0.013134   9.10342e-07  -2.51488e-06   4.14859e-06  -2.14202e-05   1.73347e-06  -3.80324e-07  -5.66824e-06  -1.47368e-06            -0   3.27642e-06  -1.00838e-05   1.38441e-05            -0   3.65875e-06  -1.12605e-05   5.22163e-05            -0   1.05742e-06  -3.25441e-06  -3.35932e-05
           1.6       3.61283     0.0120581   1.14746e-06  -3.21725e-06   3.23292e-06  -2.59857e-05   2.43349e-06  -5.01991e-07  -5.54949e-06  -1.84976e-06            -0   4.24351e-06  -8.32836e-06   1.68981e-05            -0   4.76927e-06  -9.36022e-06   6.32787e-05            -0   1.29777e-06  -2.54702e-06  -4.15581e-05
           1.6       3.76991     0.0108721   1.21758e-06  -3.46185e-06   2.23947e-06  -2.60782e-05   2.99517e-06  -5.62568e-07  -5.43791e-06  -1.91872e-06            -0   4.63243e-06  -6.37599e-06   1.70573e-05            -0   5.26248e-06  -7.24318e-06   6.35356e-05            -0     1.307e-06  -1.79892e-06  -4.27996e-05
           1.6       3.92699    0.00974839   1.16717e-06  -3.31986e-06   1.30756e-06   -2.2926e-05   3.43773e-06  -5.65179e-07  -5.36175e-06  -1.73107e-06            -0   4.50393e-06  -4.50393e-06   1.50484e-05            -0   5.19269e-06  -5.19269e-06    5.5974e-05            -0   1.14024e-06  -1.14024e-06  -3.88099e-05
           1.6       4.08407    0.00879755   1.05751e-06  -2.90182e-06   5.14733e-07  -1.80993e-05   3.79026e-06  -5.16772e-07   -5.3361e-06  -1.38886e-06            -0   3.97969e-06  -2.89141e-06   1.18841e-05            -0   4.66933e-06  -3.39246e-06   4.43143e-05            -0   8.80952e-07  -6.40049e-07  -3.17313e-05
           1.6       4.24115     0.0080683   9.39189e-07  -2.30668e-06  -1.09723e-07  -1.28814e-05   4.07334e-06  -4.24676e-07  -5.35693e-06  -1.00117e-06            -0   3.18528e-06  -1.62298e-06   8.43698e-06            -0   3.80549e-06  -1.93899e-06   3.15876e-05            -0   6.05359e-07  -3.08446e-07  -2.34548e-05
           1.6       4.39823     0.0075664   8.42516e-07   -1.6024e-06  -5.59328e-07  -8.02326e-06   4.29052e-06  -2.96153e-07  -5.40357e-06  -6.44933e-07            -0   2.22088e-06  -7.21609e-07   5.23188e-06            -0   2.69597e-06  -8.75975e-07   1.96329e-05            -0   3.61982e-07  -1.17615e-07   -1.5182e-05
           1.6       4.55531    0.00727718   7.80891e-07  -8.31785e-07  -8.32117e-07  -3.76448e-06   4.43237e-06  -1.40061e-07  -5.44873e-06   -3.4507e-07            -0     1.158e-06  -1.83408e-07   2.43421e-06            -0   1.41988e-06  -2.24886e-07   9.12703e-06            -0   1.66102e-07  -2.63079e-08  -7.39011e-06
           1.6       4.71239     0.0071838   7.58831e-07  -2.67198e-08  -9.25099e-07   4.77047e-08   4.48756e-06   3.17511e-08  -5.47083e-06  -7.80082e-08            -0   4.87197e-08  -8.94967e-24  -6.39638e-08            -0   5.41419e-08   -9.9457e-24  -2.23987e-07            -0   4.22228e-09  -7.75621e-25  -1.67302e-09
           1.6       4.86947    0.00727894   7.78226e-07   7.82476e-07  -8.36638e-07   3.80673e-06   4.45223e-06   2.04998e-07  -5.46294e-06   2.05318e-07            -0  -1.06348e-06  -1.68439e-07  -2.52928e-06            -0  -1.31738e-06  -2.08653e-07  -9.37543e-06            -0  -1.54857e-07  -2.45269e-08   7.37207e-06
           1.6       5.02655    0.00756935   8.40257e-07   1.56473e-06   -5.6867e-07   7.95722e-06   4.33241e-06   3.65146e-07  -5.43486e-06   5.47312e-07            -0  -2.13529e-06  -6.93796e-07  -5.25749e-06            -0  -2.60708e-06  -8.47092e-07  -1.94581e-05            -0  -3.44384e-07  -1.11897e-07   1.51542e-05
           1.6       5.18363    0.00807275   9.42333e-07   2.28639e-06  -1.24366e-07    1.2765e-05   4.13889e-06   4.99458e-07   -5.4085e-06   9.55407e-07            -0  -3.11488e-06  -1.58711e-06  -8.41895e-06            -0  -3.73158e-06  -1.90133e-06  -3.11603e-05            -0  -5.82578e-07  -2.96838e-07   2.34909e-05
           1.6       5.34071    0.00880607   1.07059e-06   2.90219e-06   4.95289e-07   1.80676e-05    3.8771e-06   5.97266e-07  -5.40848e-06   1.38778e-06            -0  -3.93043e-06  -2.85563e-06  -1.18886e-05            -0  -4.61046e-06   -3.3497e-06  -4.40957e-05            -0  -8.58386e-07  -6.23654e-07   3.19302e-05
           1.6       5.49779    0.00976514   1.19129e-06   3.34032e-06   1.28644e-06   2.30706e-05   3.53778e-06   6.48558e-07  -5.45086e-06    1.7568e-06            -0  -4.47918e-06  -4.47918e-06  -1.51187e-05            -0  -5.15196e-06  -5.15196e-06  -5.63219e-05            -0  -1.12447e-06  -1.12447e-06   3.91904e-05
           1.6       5.65487     0.0108993   1.24865e-06   3.49593e-06   2.22194e-06   2.63346e-05   3.09539e-06   6.43013e-07  -5.53505e-06   1.94976e-06            -0  -4.63001e-06  -6.37266e-06  -1.71624e-05            -0  -5.24217e-06  -7.21522e-06   -6.4321e-05            -0  -1.30236e-06  -1.79255e-06   4.32188e-05
           1.6       5.81195     0.0120917   1.17745e-06   3.25312e-06   3.22276e-06   2.61432e-05   2.51947e-06   5.72103e-07  -5.64276e-06   1.86495e-06            -0    -4.255e-06   -8.3509e-06  -1.69455e-05            -0  -4.76435e-06  -9.35057e-06  -6.38783e-05            -0  -1.30427e-06  -2.55977e-06   4.17536e-05
           1.6       5.96903     0.0131631   9.31677e-07   2.54096e-06    4.1447e-06   2.12866e-05   1.79519e-06   4.34523e-07  -5.74492e-06   1.45547e-06            -0  -3.29057e-06  -1.01273e-05  -1.37609e-05            -0  -3.65874e-06  -1.12605e-05  -5.19925e-05            -0  -1.07022e-06  -3.29379e-06   3.33648e-05
           1.6       6.12611     0.0139105   5.16338e-07   1.39837e-06   4.80511e-06   1.19253e-05   9.41737e-07    2.4175e-07  -5.81271e-06    7.6308e-07            -0  -1.80115e-06   -1.1372e-05  -7.75405e-06            -0  -1.99488e-06  -1.25951e-05  -2.90452e-05            -0  -6.06392e-07  -3.82861e-06   1.85138e-05
           1.8             0    0.00859882  -1.31742e-09  -1.54996e-09   3.67439e-06  -1.01944e-07   9.66463e-09   1.13706e-08  -3.78145e-06  -6.32528e-08            -0            -0  -7.79898e-06  -3.11318e-08            -0            -0  -9.44788e-06   3.52076e-07            -0            -0  -2.49039e-06  -1.37184e-07
           1.8       0.15708    0.00840395  -3.38409e-07  -9.57372e-07    3.4995e-06  -8.37717e-06  -6.18707e-07  -1.43654e-07  -3.74618e-06   -6.3247e-07            -0   1.18513e-06  -7.48263e-06   4.84188e-06            -0   1.43683e-06  -9.07177e-06   2.12341e-05            -0   3.73874e-07  -2.36055e-06  -1.27378e-05
           1.8      0.314159    0.00788379  -5.94278e-07   -1.7166e-06   3.02057e-06  -1.44595e-05  -1.18545e-06  -2.73804e-07  -3.67065e-06  -1.05829e-06            -0    2.1515e-06  -6.62163e-06   8.50167e-06            -0   2.61677e-06  -8.05359e-06   3.65057e-05            -0   6.54361e-07  -2.01391e-06  -2.23194e-05
           1.8      0.471239    0.00715904  -7.32221e-07  -2.16801e-06   2.35742e-06   -1.7384e-05   -1.6563e-06  -3.65525e-07   -3.5749e-06  -1.28017e-06            -0   2.75996e-06  -5.41672e-06   1.03341e-05            -0   3.37678e-06   -6.6273e-06   4.38364e-05            -0   7.90571e-07  -1.55158e-06  -2.73968e-05
           1.8      0.628319    0.00636747  -7.60583e-07  -2.30035e-06   1.64377e-06   -1.7354e-05   -2.0235e-06  -4.14366e-07  -3.47993e-06   -1.3037e-06            -0   2.97842e-06  -4.09944e-06    1.0384e-05            -0   3.67614e-06  -5.05977e-06   4.38152e-05            -0   7.86574e-07  -1.08263e-06  -2.80521e-05
           1.8      0.785398    0.00562134  -7.14975e-07  -2.17278e-06   9.83175e-07  -1.52747e-05  -2.29721e-06  -4.21041e-07  -3.40115e-06  -1.17634e-06            -0   2.85876e-06  -2.85876e-06   9.14949e-06            -0   3.56855e-06  -3.56855e-06   3.86865e-05            -0    6.8405e-07   -6.8405e-07    -2.541e-05
           1.8      0.942478    0.00498967  -6.35124e-07   -1.8681e-06   4.33624e-07  -1.21625e-05  -2.49471e-06  -3.88653e-07  -3.34556e-06  -9.57454e-07            -0   2.49137e-06  -1.81009e-06   7.25395e-06            -0   3.15005e-06  -2.28865e-06   3.09096e-05            -0   5.34737e-07  -3.88509e-07  -2.08702e-05
           1.8       1.09956    0.00450228  -5.51427e-07  -1.45882e-06   1.51832e-08   -8.7869e-06   -2.6331e-06  -3.22464e-07  -3.31253e-06  -7.00212e-07            -0   1.96638e-06  -1.00192e-06   5.20069e-06            -0   2.51684e-06   -1.2824e-06    2.2368e-05            -0    3.8048e-07  -1.93864e-07  -1.55708e-05
           1.8       1.25664    0.00416355  -4.82451e-07   -9.9477e-07  -2.73599e-07  -5.58251e-06  -2.72516e-06  -2.30079e-07  -3.29643e-06  -4.44038e-07            -0   1.35348e-06  -4.39773e-07   3.27951e-06            -0   1.74639e-06  -5.67436e-07   1.41915e-05            -0   2.45107e-07  -7.96401e-08  -1.02047e-05
           1.8       1.41372    0.00396609  -4.37661e-07  -5.05219e-07  -4.41314e-07  -2.69539e-06  -2.77799e-06  -1.20526e-07  -3.28999e-06   -2.0956e-07            -0   6.98107e-07  -1.10569e-07   1.58011e-06            -0    8.9623e-07  -1.41949e-07   6.81847e-06            -0   1.34322e-07  -2.12745e-08  -5.05778e-06
           1.8        1.5708    0.00390081  -4.20996e-07  -6.32997e-09  -4.95306e-07  -5.64845e-08  -2.79427e-06  -2.84989e-09   -3.2875e-06   4.60401e-09            -0   2.69528e-08  -1.65038e-24   4.62242e-08            -0   1.05684e-08  -6.47125e-25   1.07374e-07            -0   3.97131e-08  -2.43172e-24  -1.20634e-07
           1.8       1.72788    0.00396316  -4.33663e-07   4.91652e-07    -4.387e-07   2.53992e-06  -2.77497e-06   1.14799e-07   -3.2873e-06   2.17367e-07            -0   -6.4301e-07  -1.01843e-07  -1.46434e-06            -0  -8.72392e-07  -1.38173e-07  -6.47898e-06            -0  -5.49999e-08  -8.71113e-09   4.78968e-06
           1.8       1.88496    0.00415601   -4.7559e-07     9.791e-07  -2.70203e-07   5.33984e-06  -2.72128e-06   2.25323e-07  -3.29317e-06   4.50959e-07            -0  -1.29535e-06  -4.20884e-07   -3.1162e-06            -0  -1.71514e-06  -5.57282e-07  -1.35876e-05            -0  -1.66535e-07  -5.41104e-08   9.89662e-06
           1.8       2.04204    0.00448875  -5.44648e-07   1.44192e-06   1.55254e-08   8.51015e-06  -2.63357e-06   3.22141e-07  -3.31331e-06   7.13254e-07            -0  -1.90535e-06  -9.70825e-07   -5.0186e-06            -0   -2.4763e-06  -1.26174e-06  -2.16344e-05            -0  -3.04417e-07  -1.55108e-07   1.53021e-05
           1.8       2.19911    0.00497162  -6.32917e-07   1.85384e-06   4.26474e-07   1.19942e-05  -2.50689e-06   3.97958e-07  -3.35651e-06   9.85285e-07            -0  -2.43105e-06  -1.76626e-06  -7.12844e-06            -0  -3.10369e-06  -2.25496e-06  -3.04448e-05            -0  -4.64107e-07  -3.37194e-07   2.07885e-05
           1.8       2.35619    0.00560431  -7.20882e-07   2.16642e-06   9.66987e-07   1.53567e-05  -2.32585e-06     4.434e-07  -3.42644e-06   1.21852e-06            -0  -2.80572e-06  -2.80572e-06  -9.15514e-06            -0  -3.52531e-06  -3.52531e-06  -3.89022e-05            -0  -6.22077e-07  -6.22077e-07    2.5627e-05
           1.8       2.51327    0.00635913  -7.73839e-07   2.30431e-06   1.62269e-06   1.77021e-05  -2.06506e-06   4.47327e-07  -3.51773e-06    1.3437e-06            -0  -2.93869e-06  -4.04476e-06  -1.05318e-05            -0  -3.64616e-06   -5.0185e-06  -4.47668e-05            -0  -7.35539e-07  -1.01238e-06   2.85213e-05
           1.8       2.67035    0.00716428  -7.47208e-07   2.17871e-06   2.33958e-06   1.78272e-05  -1.69876e-06   4.00537e-07  -3.61622e-06   1.29253e-06            -0  -2.73501e-06  -5.36776e-06  -1.05432e-05            -0  -3.36453e-06  -6.60327e-06  -4.50399e-05            -0  -7.51546e-07  -1.47499e-06   2.78824e-05
           1.8       2.82743    0.00789987  -6.04565e-07   1.72648e-06   3.01183e-06   1.47266e-05  -1.21659e-06   3.01853e-07  -3.70288e-06   1.02801e-06            -0  -2.13799e-06  -6.58007e-06  -8.64338e-06            -0  -2.61709e-06  -8.05459e-06  -3.71895e-05            -0  -6.28172e-07  -1.93331e-06   2.25212e-05
           1.8       2.98451    0.00842022   -3.4211e-07   9.61619e-07   3.49848e-06   8.29934e-06  -6.36094e-07   1.62394e-07  -3.75862e-06   5.69491e-07            -0  -1.17898e-06  -7.44377e-06    -4.834e-06            -0  -1.43951e-06  -9.08873e-06   -2.0934e-05            -0  -3.61305e-07  -2.28119e-06   1.25112e-05
           1.8       3.14159    0.00860295  -2.64384e-09   3.11051e-09   3.67469e-06  -2.36295e-07  -3.51909e-09   4.14025e-09  -3.76886e-06  -3.60708e-09            -0  -9.50023e-22  -7.75752e-06   1.60751e-07            -0   -1.1586e-21  -9.46069e-06   6.47444e-07            -0  -2.96472e-22  -2.42088e-06  -3.76184e-07
           1.8       3.29867    0.00840151   3.36394e-07  -9.53756e-07   3.49183e-06  -8.69447e-06   6.19086e-07  -1.46978e-07  -3.72804e-06  -5.73617e-07            -0   1.17878e-06  -7.44253e-06   5.11295e-06            -0   1.43764e-06  -9.07693e-06   2.19934e-05            -0   3.65557e-07  -2.30803e-06  -1.31614e-05
           1.8       3.45575    0.00786709    5.9774e-07   -1.7153e-06    3.0034e-06  -1.49389e-05    1.1745e-06  -2.69235e-07  -3.64301e-06  -1.02243e-06            -0   2.13783e-06  -6.57958e-06   8.81773e-06            -0   2.61306e-06  -8.04217e-06   3.77034e-05            -0   6.41714e-07  -1.97499e-06   -2.2913e-05
           1.8       3.61283    0.00712443   7.39028e-07  -2.16611e-06   2.33604e-06  -1.78483e-05   1.62843e-06   -3.5017e-07  -3.53282e-06  -1.26975e-06            -0    2.7366e-06  -5.37089e-06   1.06018e-05            -0   3.36456e-06  -6.60332e-06   4.50131e-05            -0   7.72078e-07  -1.51529e-06  -2.79623e-05
           1.8       3.76991    0.00631935   7.64679e-07  -2.29529e-06   1.62861e-06  -1.75844e-05    1.9766e-06   -3.8708e-07  -3.42359e-06  -1.29683e-06            -0   2.94531e-06  -4.05387e-06   1.05032e-05            -0   3.65961e-06  -5.03702e-06    4.4397e-05            -0    7.5556e-07  -1.03994e-06  -2.83194e-05
           1.8       3.92699    0.00557106    7.1189e-07  -2.16693e-06   9.82458e-07  -1.51516e-05   2.23808e-06  -3.84031e-07  -3.33977e-06  -1.14576e-06            -0   2.82145e-06  -2.82145e-06   9.07275e-06            -0   3.55921e-06  -3.55921e-06   3.83721e-05            -0   6.34484e-07  -6.34484e-07  -2.52087e-05
           1.8       4.08407    0.00495038   6.25724e-07  -1.86793e-06   4.47174e-07  -1.17241e-05   2.43967e-06  -3.47565e-07  -3.29537e-06  -8.95225e-07            -0   2.45921e-06  -1.78672e-06   7.00834e-06            -0   3.15948e-06   -2.2955e-06   2.98103e-05            -0   4.66819e-07  -3.39164e-07  -2.02297e-05
           1.8       4.24115    0.00448332    5.4048e-07  -1.46921e-06   3.49358e-08  -8.18828e-06    2.6005e-06  -2.83612e-07  -3.28927e-06  -6.25943e-07            -0   1.94659e-06  -9.91836e-07   4.86726e-06            -0   2.54915e-06  -1.29886e-06   2.08754e-05            -0   3.01822e-07  -1.53786e-07  -1.46973e-05
           1.8       4.39823    0.00416716   4.74326e-07  -1.01395e-06  -2.57317e-07  -5.01386e-06    2.7252e-06  -1.97076e-07  -3.30719e-06  -3.92078e-07            -0   1.34678e-06  -4.37594e-07   2.95472e-06            -0   1.79412e-06  -5.82945e-07   1.27669e-05            -0     1.681e-07  -5.46191e-08  -9.37747e-06
           1.8       4.55531    0.00398726   4.33519e-07  -5.25233e-07  -4.33209e-07  -2.31543e-06    2.8077e-06  -9.33765e-08  -3.32968e-06  -2.08093e-07            -0   6.99534e-07  -1.10795e-07   1.34419e-06            -0   9.42494e-07  -1.49276e-07   5.84882e-06            -0    7.1942e-08  -1.13945e-08  -4.51795e-06
           1.8       4.71239     0.0039296   4.19102e-07  -1.85976e-08  -4.93078e-07   4.68579e-08   2.84019e-06   2.01798e-08  -3.34152e-06  -5.24555e-08            -0    3.0453e-08  -5.59413e-24  -5.48082e-08            -0   3.79894e-08  -6.97853e-24  -1.74748e-07            -0    1.1265e-09  -2.06934e-25   3.77809e-09
           1.8       4.86947    0.00398834   4.31587e-07   4.90751e-07  -4.36369e-07   2.36805e-06   2.82022e-06   1.34638e-07  -3.33806e-06   1.15055e-07            -0  -6.40539e-07  -1.01451e-07  -1.42734e-06            -0  -8.70906e-07  -1.37938e-07  -6.05111e-06            -0  -6.78426e-08  -1.07452e-08    4.5129e-06
           1.8       5.02655    0.00416888   4.72411e-07   9.87067e-07  -2.63682e-07   4.98221e-06   2.75235e-06   2.40952e-07  -3.32653e-06   3.29497e-07            -0  -1.29352e-06  -4.20291e-07  -2.98144e-06            -0  -1.73248e-06  -5.62918e-07  -1.26575e-05            -0  -1.59785e-07  -5.19172e-08   9.36145e-06
           1.8       5.18363    0.00448593   5.41902e-07   1.45371e-06   2.51579e-08   8.11687e-06    2.6442e-06    3.3139e-07  -3.32263e-06   6.00072e-07            -0  -1.90307e-06  -9.69661e-07   -4.8574e-06            -0  -2.49774e-06  -1.27266e-06  -2.05866e-05            -0  -2.89958e-07  -1.47741e-07   1.47277e-05
           1.8       5.34071    0.00495603   6.33701e-07   1.86637e-06   4.34438e-07   1.17205e-05   2.49894e-06   3.99458e-07  -3.34386e-06   8.99908e-07            -0  -2.42944e-06  -1.76509e-06  -7.01557e-06            -0  -3.11811e-06  -2.26544e-06  -2.96991e-05            -0  -4.54758e-07  -3.30401e-07   2.03887e-05
           1.8       5.49779    0.00558343   7.27453e-07    2.1797e-06    9.6934e-07   1.52923e-05   2.30757e-06   4.38355e-07  -3.40108e-06   1.16791e-06            -0  -2.80805e-06  -2.80805e-06  -9.13501e-06            -0  -3.53117e-06  -3.53117e-06  -3.87203e-05            -0  -6.26327e-07  -6.26327e-07   2.55202e-05
           1.8       5.65487    0.00634087   7.85226e-07   2.31855e-06    1.6195e-06   1.78213e-05   2.04699e-06   4.39817e-07   -3.4919e-06   1.32184e-06            -0  -2.94712e-06  -4.05636e-06  -1.05991e-05            -0  -3.64787e-06  -5.02086e-06  -4.51033e-05            -0  -7.54128e-07  -1.03797e-06   2.86776e-05
           1.8       5.81195    0.00715258   7.58939e-07   2.19126e-06    2.3338e-06   1.80084e-05   1.68875e-06   3.95734e-07   -3.5997e-06   1.28314e-06            -0   -2.7477e-06  -5.39266e-06  -1.06566e-05            -0  -3.36518e-06  -6.60453e-06  -4.55689e-05            -0  -7.77652e-07  -1.52623e-06    2.8154e-05
           1.8       5.96903    0.00789321   6.11392e-07   1.73307e-06   3.00609e-06   1.48529e-05    1.2165e-06   3.02973e-07  -3.69907e-06   1.01058e-06            -0   -2.1499e-06   -6.6167e-06  -8.76699e-06            -0  -2.61649e-06  -8.05274e-06  -3.75643e-05            -0   -6.5143e-07  -2.00489e-06   2.27602e-05
           1.8       6.12611    0.00841496   3.42011e-07   9.60828e-07   3.49423e-06   8.36938e-06    6.4218e-07   1.68632e-07  -3.76501e-06   5.29602e-07            -0  -1.18563e-06  -7.48577e-06  -4.97238e-06            -0  -1.43811e-06  -9.07985e-06  -2.11111e-05            -0  -3.73697e-07  -2.35943e-06   1.26932e-05
             2             0     0.0050463  -1.49756e-09  -1.71481e-09   2.50839e-06   -8.9123e-08    5.7009e-09   6.52794e-09  -2.36864e-06  -4.66024e-08            -0            -0    -4.931e-06  -1.32278e-08            -0            -0  -6.44333e-06   2.92167e-07            -0            -0  -1.48601e-06  -1.24511e-07
             2       0.15708    0.00491587  -2.15689e-07  -6.27663e-07   2.38411e-06  -5.58993e-06  -4.03053e-07  -9.65959e-08  -2.34039e-06  -4.24844e-07            -0   7.47194e-07   -4.7176e-06   2.96615e-06            -0   9.76999e-07  -6.16853e-06   1.45608e-05            -0   2.22156e-07  -1.40263e-06   -8.3363e-06
             2      0.314159    0.00457169  -3.73676e-07  -1.11557e-06   2.04871e-06  -9.53603e-06  -7.65636e-07   -1.8158e-07  -2.27824e-06  -6.99974e-07            -0   1.34622e-06  -4.14325e-06   5.15402e-06            -0    1.7654e-06  -5.43334e-06   2.47496e-05            -0   3.84124e-07  -1.18221e-06  -1.44434e-05
             2      0.471239    0.00409837  -4.51838e-07  -1.39172e-06   1.59176e-06  -1.12967e-05  -1.05785e-06  -2.39449e-07   -2.1982e-06   -8.3294e-07            -0   1.70768e-06  -3.35151e-06   6.17658e-06            -0    2.2519e-06   -4.4196e-06   2.92981e-05            -0   4.55241e-07  -8.93461e-07  -1.74842e-05
             2      0.628319    0.00358966  -4.58622e-07  -1.45551e-06   1.10989e-06  -1.10866e-05  -1.27635e-06  -2.68333e-07  -2.11714e-06  -8.33543e-07            -0    1.8183e-06  -2.50267e-06   6.10072e-06            -0   2.41798e-06  -3.32806e-06   2.88102e-05            -0   4.41724e-07  -6.07981e-07  -1.76179e-05
             2      0.785398    0.00311855  -4.20207e-07   -1.3545e-06   6.74026e-07  -9.58734e-06  -1.43103e-06  -2.69874e-07  -2.04751e-06  -7.39074e-07            -0   1.72089e-06  -1.72089e-06    5.2753e-06            -0   2.31384e-06  -2.31384e-06   2.50149e-05            -0   3.72937e-07  -3.72937e-07  -1.56958e-05
             2      0.942478    0.00272657   -3.6353e-07  -1.14861e-06    3.1998e-07  -7.50758e-06  -1.53643e-06  -2.46867e-07  -1.99529e-06  -5.91123e-07            -0   1.47996e-06  -1.07525e-06   4.10348e-06            -0   2.01536e-06  -1.46425e-06   1.96709e-05            -0   2.82194e-07  -2.05026e-07  -1.26912e-05
             2       1.09956    0.00242878  -3.07681e-07  -8.86626e-07   5.63447e-08  -5.34529e-06  -1.60628e-06   -2.0319e-07  -1.96076e-06   -4.2436e-07            -0   1.15501e-06  -5.88508e-07   2.88948e-06            -0   1.59209e-06  -8.11209e-07   1.40337e-05            -0   1.94519e-07  -9.91124e-08  -9.34112e-06
             2       1.25664    0.00222443  -2.63314e-07  -5.99332e-07  -1.22295e-07  -3.35618e-06   -1.6507e-06  -1.44005e-07  -1.94065e-06  -2.63785e-07            -0   7.88486e-07  -2.56195e-07   1.79375e-06            -0    1.0952e-06  -3.55851e-07   8.79851e-06            -0   1.22819e-07  -3.99064e-08  -6.05741e-06
             2       1.41372    0.00210635  -2.35206e-07  -3.02613e-07  -2.24756e-07  -1.60768e-06  -1.67539e-06  -7.50753e-08  -1.93047e-06  -1.22175e-07            -0   4.05061e-07  -6.41554e-08   8.54267e-07            -0   5.58747e-07  -8.84968e-08   4.19359e-06            -0   6.87731e-08  -1.08926e-08  -2.98249e-06
             2        1.5708    0.00206737  -2.24926e-07   -3.4363e-09  -2.57557e-07  -3.56157e-08  -1.68253e-06  -1.79976e-09  -1.92662e-06   2.87018e-09            -0   1.66899e-08  -1.02196e-24   2.51953e-08            -0   5.84741e-09  -3.58051e-25   7.25412e-08            -0   2.57145e-08  -1.57456e-24  -7.53728e-08
             2       1.72788    0.00210413  -2.32806e-07   2.94992e-07   -2.2318e-07   1.50675e-06  -1.67278e-06   7.12631e-08  -1.92804e-06   1.26521e-07            -0  -3.70912e-07  -5.87466e-08  -7.87534e-07            -0  -5.45096e-07  -8.63348e-08  -3.96333e-06            -0  -1.75376e-08  -2.77769e-09    2.8109e-06
             2       1.88496    0.00221885  -2.59002e-07    5.8981e-07  -1.20198e-07   3.19278e-06  -1.64677e-06   1.40332e-07  -1.93711e-06   2.66625e-07            -0  -7.52257e-07  -2.44423e-07  -1.69224e-06            -0  -1.07602e-06  -3.49621e-07  -8.38424e-06            -0  -7.23517e-08  -2.35085e-08   5.85174e-06
             2       2.04204    0.00241885  -3.03106e-07   8.75417e-07   5.65129e-08    5.1531e-06  -1.60461e-06   2.01932e-07  -1.95927e-06   4.31062e-07            -0   -1.1165e-06  -5.68885e-07  -2.76942e-06            -0  -1.56564e-06  -7.97732e-07  -1.35213e-05            -0  -1.45883e-07  -7.43312e-08   9.15439e-06
             2       2.19911    0.00271332  -3.61602e-07   1.13825e-06   3.15184e-07   7.38449e-06  -1.54267e-06   2.51893e-07  -2.00047e-06   6.09132e-07            -0  -1.44126e-06  -1.04714e-06  -4.01384e-06            -0  -1.98382e-06  -1.44133e-06  -1.93355e-05            -0  -2.36992e-07  -1.72185e-07   1.26285e-05
             2       2.35619    0.00310595  -4.23486e-07   1.34897e-06   6.63184e-07   9.63538e-06  -1.44933e-06    2.8406e-07  -2.06296e-06   7.69278e-07            -0  -1.68638e-06  -1.68638e-06   -5.2685e-06            -0   -2.2837e-06   -2.2837e-06  -2.51527e-05            -0  -3.32911e-07  -3.32911e-07    1.5841e-05
             2       2.51327    0.00358324  -4.66796e-07   1.45703e-06   1.09605e-06   1.13214e-05  -1.30454e-06   2.90149e-07  -2.14203e-06   8.63781e-07            -0  -1.79227e-06  -2.46685e-06   -6.1894e-06            -0  -2.39691e-06  -3.29906e-06  -2.94712e-05            -0  -4.08124e-07  -5.61734e-07   1.79424e-05
             2       2.67035    0.00410169    -4.611e-07   1.39806e-06   1.58084e-06   1.15987e-05  -1.08682e-06   2.62442e-07  -2.22616e-06   8.42864e-07            -0  -1.69131e-06  -3.31939e-06  -6.30961e-06            -0  -2.24355e-06  -4.40321e-06  -3.01386e-05            -0  -4.28815e-07  -8.41596e-07   1.78192e-05
             2       2.82743    0.00458271  -3.79552e-07   1.12132e-06   2.04463e-06    9.7083e-06  -7.85792e-07   1.98761e-07  -2.30005e-06   6.77059e-07            -0  -1.33728e-06  -4.11571e-06  -5.24295e-06            -0  -1.76605e-06  -5.43535e-06  -2.52026e-05            -0  -3.65864e-07  -1.12601e-06   1.45692e-05
             2       2.98451    0.00492665  -2.16938e-07   6.29236e-07   2.38489e-06   5.50833e-06   -4.1248e-07    1.0626e-07  -2.34837e-06   3.76996e-07            -0  -7.42958e-07  -4.69085e-06  -2.95227e-06            -0  -9.79006e-07   -6.1812e-06    -1.428e-05            -0  -2.13229e-07  -1.34627e-06   8.14758e-06
             2       3.14159    0.00504771  -1.19073e-09   1.36347e-09   2.50829e-06  -1.78461e-07  -4.62166e-10   5.29212e-10  -2.35927e-06  -2.99275e-09            -0  -6.00202e-22  -4.90102e-06   1.09797e-07            -0  -7.89903e-22  -6.45005e-06   4.97647e-07            -0  -1.75929e-22  -1.43657e-06  -2.67041e-07
             2       3.29867    0.00491308   2.14304e-07   -6.2512e-07   2.37819e-06  -5.80398e-06   4.04149e-07  -9.98299e-08  -2.32799e-06  -3.80934e-07            -0   7.42672e-07  -4.68904e-06   3.14096e-06            -0   9.76981e-07  -6.16841e-06   1.50887e-05            -0   2.16356e-07  -1.36602e-06  -8.60533e-06
             2       3.45575    0.00455927   3.76209e-07  -1.11428e-06   2.03535e-06  -9.86189e-06   7.58946e-07  -1.79526e-07  -2.25977e-06  -6.74734e-07            -0   1.33648e-06  -4.11327e-06   5.35688e-06            -0   1.76089e-06  -5.41947e-06    2.5585e-05            -0   3.75621e-07  -1.15604e-06  -1.48378e-05
             2       3.61283     0.0040737   4.56727e-07  -1.38925e-06   1.57459e-06  -1.16092e-05   1.03938e-06  -2.30307e-07  -2.16956e-06  -8.29609e-07            -0   1.69072e-06  -3.31822e-06   6.34419e-06            -0   2.23967e-06  -4.39559e-06   3.01076e-05            -0   4.43062e-07  -8.69558e-07  -1.78677e-05
             2       3.76991    0.00355577   4.61419e-07   -1.4499e-06   1.09672e-06  -1.12349e-05   1.24406e-06  -2.51187e-07  -2.07783e-06  -8.34957e-07            -0   1.79378e-06  -2.46893e-06   6.16944e-06            -0   2.40144e-06   -3.3053e-06   2.91882e-05            -0   4.21127e-07  -5.79632e-07  -1.78015e-05
             2       3.92699    0.00308321    4.1777e-07  -1.34773e-06   6.71204e-07  -9.49552e-06   1.38935e-06  -2.46085e-07  -2.00379e-06  -7.23133e-07            -0   1.69285e-06  -1.69285e-06   5.22032e-06            -0    2.3021e-06   -2.3021e-06   2.47678e-05            -0   3.39792e-07  -3.39792e-07  -1.55624e-05
             2       4.08407    0.00269869   3.56743e-07  -1.14593e-06   3.27637e-07  -7.20975e-06   1.49704e-06  -2.20406e-07  -1.95875e-06  -5.50797e-07            -0   1.45543e-06  -1.05743e-06   3.94789e-06            -0   2.01745e-06  -1.46576e-06   1.89009e-05            -0   2.36838e-07  -1.72073e-07  -1.22647e-05
             2       4.24115    0.00241453   3.00134e-07  -8.92018e-07   6.87915e-08  -4.94888e-06   1.58249e-06  -1.78543e-07  -1.94275e-06  -3.73696e-07            -0   1.13941e-06  -5.80556e-07   2.68551e-06            -0   1.61144e-06  -8.21071e-07   1.30203e-05            -0   1.42201e-07   -7.2455e-08  -8.76423e-06
             2       4.39823    0.00222516   2.58043e-07  -6.11678e-07  -1.11937e-07   -2.9841e-06   1.64981e-06  -1.23568e-07  -1.94621e-06  -2.27427e-07            -0   7.82346e-07    -2.542e-07   1.59767e-06            -0   1.12671e-06  -3.66089e-07   7.84595e-06            -0   7.17098e-08  -2.32999e-08  -5.51593e-06
             2       4.55531    0.00211868   2.32821e-07  -3.16153e-07  -2.19847e-07  -1.35839e-06   1.69506e-06  -5.85433e-08  -1.95588e-06  -1.19692e-07            -0   4.04818e-07  -6.41169e-08   7.10483e-07            -0   5.90212e-07  -9.34803e-08   3.54635e-06            -0   2.73022e-08  -4.32424e-09  -2.63197e-06
             2       4.71239    0.00208476    2.2403e-07  -1.19965e-08   -2.5653e-07   3.69783e-08   1.71308e-06   1.23037e-08  -1.96159e-06  -3.35227e-08            -0    1.8088e-08  -3.32272e-24  -4.05898e-08            -0   2.46359e-08  -4.52554e-24  -1.23374e-07            -0  -1.62444e-10   2.98405e-26   4.21019e-09
             2       4.86947    0.00211928   2.31579e-07   2.93851e-07  -2.21939e-07   1.40328e-06   1.70244e-06   8.36763e-08  -1.96046e-06   6.07789e-08            -0   -3.6986e-07    -5.858e-08  -7.72351e-07            -0  -5.44019e-07  -8.61642e-08  -3.69274e-06            -0  -2.65343e-08  -4.20263e-09   2.63082e-06
             2       5.02655    0.00222603   2.56702e-07   5.94062e-07  -1.16047e-07   2.96887e-06   1.66632e-06   1.50271e-07  -1.95743e-06   1.89201e-07            -0  -7.50963e-07  -2.44003e-07  -1.61801e-06            -0  -1.08726e-06  -3.53271e-07  -7.77956e-06            -0  -6.84426e-08  -2.22383e-08   5.50509e-06
             2       5.18363    0.00241584   3.00743e-07   8.81391e-07   6.25934e-08   4.90474e-06    1.6099e-06   2.07714e-07  -1.96311e-06   3.59931e-07            -0  -1.11397e-06  -5.67595e-07  -2.67817e-06            -0  -1.57841e-06  -8.04241e-07  -1.28339e-05            -0  -1.36803e-07  -6.97049e-08   8.78433e-06
             2       5.34071    0.00270204   3.61422e-07    1.1441e-06   3.19687e-07   7.21486e-06   1.53511e-06   2.52367e-07  -1.98942e-06   5.56721e-07            -0  -1.43846e-06   -1.0451e-06  -3.95234e-06            -0  -1.99052e-06   -1.4462e-06  -1.88489e-05            -0  -2.31208e-07  -1.67982e-07   1.23774e-05
             2       5.49779    0.00309147   4.27344e-07   1.35549e-06   6.63455e-07    9.6084e-06   1.43484e-06   2.79948e-07  -2.04359e-06   7.39795e-07            -0  -1.68623e-06  -1.68623e-06  -5.26628e-06            -0  -2.28425e-06  -2.28425e-06  -2.50553e-05            -0  -3.36219e-07  -3.36219e-07   1.57911e-05
             2       5.65487    0.00357112    4.7435e-07    1.4652e-06   1.09259e-06   1.14236e-05   1.29077e-06   2.84381e-07  -2.12314e-06   8.53184e-07            -0  -1.79701e-06  -2.47337e-06  -6.24369e-06            -0  -2.39564e-06  -3.29732e-06  -2.97452e-05            -0  -4.21248e-07  -5.79798e-07    1.8075e-05
             2       5.81195    0.00409472   4.69346e-07    1.4063e-06   1.57622e-06   1.17452e-05   1.07956e-06   2.58912e-07  -2.21476e-06    8.4028e-07            -0  -1.69989e-06  -3.33623e-06  -6.39204e-06            -0  -2.24311e-06  -4.40235e-06  -3.05585e-05            -0  -4.47249e-07  -8.77775e-07   1.80284e-05
             2       5.96903    0.00457972   3.84629e-07   1.12617e-06   2.04073e-06   9.81107e-06   7.86316e-07   1.99947e-07  -2.29834e-06   6.67921e-07            -0  -1.34581e-06  -4.14198e-06  -5.32772e-06            -0  -1.76573e-06  -5.43436e-06  -2.55075e-05            -0  -3.82397e-07   -1.1769e-06   1.47433e-05
             2       6.12611    0.00492472   2.17124e-07   6.29038e-07   2.38228e-06   5.56121e-06   4.17742e-07   1.11476e-07  -2.35396e-06   3.49986e-07            -0  -7.47806e-07  -4.72146e-06  -3.04223e-06            -0  -9.78262e-07   -6.1765e-06  -1.44217e-05            -0  -2.22076e-07  -1.40213e-06   8.26396e-06
           2.2             0     0.0028836  -1.27591e-09  -1.43061e-09   1.63164e-06  -6.90742e-08   3.21505e-09   3.60484e-09  -1.44149e-06  -3.26005e-08            -0            -0  -3.01485e-06  -5.13468e-09            -0            -0  -4.19691e-06   2.21626e-07            -0            -0  -8.62347e-07  -9.91577e-08
           2.2       0.15708    0.00279997  -1.32804e-07  -3.95809e-07   1.54717e-06  -3.57198e-06  -2.52864e-07  -6.20765e-08  -1.42046e-06  -2.74397e-07            -0   4.55541e-07  -2.87617e-06   1.75231e-06            -0    6.3448e-07  -4.00595e-06   9.51101e-06            -0     1.284e-07  -8.10689e-07  -5.23974e-06
           2.2      0.314159    0.00258172  -2.27162e-07  -6.97484e-07    1.3224e-06  -6.02546e-06    -4.762e-07  -1.15169e-07  -1.37339e-06  -4.45326e-07            -0   8.14545e-07  -2.50691e-06    3.0142e-06            -0   1.13755e-06  -3.50102e-06   1.59899e-05            -0   2.19374e-07  -6.75162e-07  -8.97889e-06
           2.2      0.471239    0.00228538   -2.6981e-07  -8.59676e-07   1.02085e-06  -7.03641e-06  -6.50574e-07   -1.5001e-07  -1.31234e-06  -5.21326e-07            -0   1.02171e-06  -2.00522e-06   3.56216e-06            -0   1.43445e-06  -2.81526e-06   1.86675e-05            -0   2.55084e-07  -5.00631e-07  -1.07212e-05
           2.2      0.628319    0.00197185  -2.67915e-07  -8.86398e-07   7.08958e-07  -6.79179e-06  -7.75146e-07   -1.6615e-07  -1.24996e-06  -5.12754e-07            -0   1.07342e-06  -1.47744e-06   3.45944e-06            -0   1.51935e-06  -2.09121e-06   1.80673e-05            -0   2.41414e-07  -3.32278e-07  -1.06339e-05
           2.2      0.785398    0.00168645  -2.39579e-07  -8.12914e-07    4.3302e-07  -5.77325e-06  -8.58275e-07  -1.65384e-07  -1.19556e-06  -4.47015e-07            -0   1.00179e-06  -1.00179e-06   2.93663e-06            -0   1.43351e-06  -1.43351e-06   1.54338e-05            -0   1.97842e-07  -1.97842e-07  -9.32034e-06
           2.2      0.942478    0.00145296  -2.02138e-07  -6.80088e-07   2.13965e-07   -4.4488e-06  -9.10998e-07  -1.49913e-07  -1.15366e-06  -3.51654e-07            -0   8.50255e-07  -6.17747e-07   2.24222e-06            -0   1.23226e-06  -8.95288e-07   1.19522e-05            -0   1.44775e-07  -1.05185e-07  -7.42182e-06
           2.2       1.09956    0.00127821  -1.66995e-07  -5.19046e-07   5.43208e-08  -3.12409e-06  -9.43331e-07  -1.22394e-07  -1.12472e-06  -2.47999e-07            -0   6.56213e-07  -3.34357e-07   1.55159e-06            -0   9.62653e-07  -4.90496e-07   8.41215e-06            -0   9.64996e-08   -4.9169e-08  -5.39161e-06
           2.2       1.25664    0.00115973   -1.3994e-07   -3.4788e-07   -5.1948e-08  -1.94027e-06  -9.62536e-07  -8.61494e-08  -1.10678e-06  -1.51088e-07            -0   4.44352e-07  -1.44379e-07   9.48817e-07            -0   6.56592e-07   -2.1334e-07   5.21535e-06            -0   5.96544e-08  -1.93829e-08  -3.46092e-06
           2.2       1.41372    0.00109184  -1.23175e-07   -1.7466e-07  -1.12167e-07  -9.22684e-07  -9.72651e-07  -4.46828e-08  -1.09709e-06  -6.85823e-08            -0   2.27377e-07  -3.60129e-08     4.468e-07            -0   3.33057e-07  -5.27511e-08   2.46702e-06            -0   3.42943e-08  -5.43169e-09  -1.69314e-06
           2.2        1.5708    0.00106947  -1.17144e-07  -1.78748e-09  -1.31347e-07  -2.11809e-08  -9.75238e-07  -1.05533e-09  -1.09348e-06   1.74268e-09            -0   9.93729e-09  -6.08484e-25   1.30787e-08            -0   3.08228e-09  -1.88735e-25   4.55886e-08            -0   1.58054e-08    -9.678e-25  -4.46031e-08
           2.2       1.72788    0.00109033  -1.21811e-07   1.70554e-07  -1.11269e-07    8.6102e-07  -9.70702e-07   4.23309e-08  -1.09525e-06   7.09021e-08            -0  -2.07041e-07   -3.2792e-08  -4.10187e-07            -0  -3.25584e-07  -5.15674e-08  -2.32135e-06            -0  -2.87339e-09  -4.55101e-10   1.58916e-06
           2.2       1.88496    0.00115595  -1.37372e-07   3.42335e-07  -5.07222e-08    1.8371e-06  -9.59331e-07   8.35981e-08  -1.10383e-06   1.51874e-07            -0  -4.22694e-07  -1.37342e-07  -8.89187e-07            -0  -6.45315e-07  -2.09675e-07  -4.94963e-06            -0   -2.8869e-08  -9.38012e-09    3.3312e-06
           2.2       2.04204    0.00127151  -1.64085e-07   5.11973e-07   5.43789e-08   2.99941e-06  -9.41165e-07   1.21054e-07  -1.12268e-06   2.51045e-07            -0  -6.32928e-07  -3.22493e-07  -1.47736e-06            -0  -9.46149e-07  -4.82087e-07  -8.07748e-06            -0  -6.69664e-08  -3.41211e-08    5.2696e-06
           2.2       2.19911    0.00144401  -2.00677e-07   6.73053e-07   2.10877e-07   4.36577e-06  -9.13878e-07   1.52483e-07  -1.15578e-06   3.62735e-07            -0  -8.26489e-07   -6.0048e-07  -2.18309e-06            -0  -1.21182e-06  -8.80441e-07  -1.17269e-05            -0  -1.17302e-07  -8.52246e-08   7.37795e-06
           2.2       2.35619     0.0016779  -2.41306e-07   8.08705e-07   4.26072e-07   5.80071e-06  -8.69502e-07   1.74089e-07  -1.20466e-06   4.67542e-07            -0  -9.80314e-07  -9.80314e-07  -2.92694e-06            -0  -1.41358e-06  -1.41358e-06  -1.55186e-05            -0  -1.73272e-07  -1.73272e-07   9.41345e-06
           2.2       2.51327    0.00196746   -2.7275e-07   8.86798e-07   7.00284e-07   6.94312e-06  -7.93522e-07   1.80121e-07  -1.26578e-06   5.34348e-07            -0  -1.05711e-06  -1.45499e-06  -3.51046e-06            -0  -1.50537e-06  -2.07197e-06  -1.85027e-05            -0  -2.20356e-07  -3.03294e-07   1.08477e-05
           2.2       2.67035    0.00228759  -2.75296e-07   8.63372e-07   1.01455e-06   7.23304e-06  -6.69603e-07   1.64659e-07  -1.33059e-06   5.28779e-07            -0  -1.01144e-06  -1.98505e-06  -3.64373e-06            -0  -1.42913e-06  -2.80482e-06  -1.92245e-05            -0  -2.38019e-07  -4.67139e-07   1.09418e-05
           2.2       2.82743    0.00258911  -2.30348e-07   7.00782e-07   1.32099e-06   6.13259e-06  -4.88804e-07   1.25395e-07  -1.38766e-06   4.28874e-07            -0  -8.08864e-07  -2.48943e-06  -3.06879e-06            -0  -1.13834e-06  -3.50346e-06  -1.62768e-05            -0  -2.07228e-07  -6.37783e-07   9.05429e-06
           2.2       2.98451    0.00280696  -1.32926e-07   3.96189e-07   1.54869e-06   3.50303e-06  -2.57642e-07   6.67081e-08  -1.42546e-06   2.39987e-07            -0  -4.52753e-07  -2.85857e-06   -1.7398e-06            -0  -6.35934e-07  -4.01513e-06  -9.28356e-06            -0  -1.22361e-07   -7.7256e-07   5.09725e-06
           2.2       3.14159    0.00288384  -4.54292e-10    5.0937e-10   1.63143e-06  -1.26014e-07   7.61636e-10  -8.53976e-10  -1.43497e-06  -2.17915e-09            -0  -3.66692e-22  -2.99427e-06   7.16072e-08            -0  -5.14354e-22  -4.20002e-06   3.55851e-07            -0  -1.01519e-22  -8.28962e-07  -1.79352e-07
           2.2       3.29867    0.00279767   1.31882e-07  -3.94102e-07     1.543e-06  -3.70975e-06   2.53964e-07  -6.45953e-08  -1.41244e-06  -2.42963e-07            -0   4.52486e-07  -2.85688e-06   1.86167e-06            -0   6.34131e-07  -4.00375e-06   9.85756e-06            -0   1.24543e-07  -7.86332e-07  -5.40189e-06
           2.2       3.45575    0.00257327   2.28882e-07  -6.96402e-07   1.31283e-06  -6.23613e-06   4.72226e-07  -1.14283e-07   -1.3617e-06  -4.27829e-07            -0    8.0797e-07  -2.48668e-06   3.13974e-06            -0   1.13344e-06  -3.48838e-06   1.65406e-05            -0   2.13893e-07  -6.58296e-07  -9.22757e-06
           2.2       3.61283    0.00226902   2.73102e-07  -8.57389e-07   1.00823e-06  -7.23613e-06   6.38878e-07   -1.4471e-07  -1.29386e-06  -5.21029e-07            -0   1.01009e-06  -1.98242e-06   3.66254e-06            -0   1.42414e-06  -2.79504e-06   1.91943e-05            -0   2.47382e-07  -4.85514e-07  -1.09677e-05
           2.2       3.76991    0.00194955   2.69702e-07  -8.81484e-07   6.98783e-07  -6.88206e-06   7.54044e-07  -1.55756e-07  -1.22401e-06  -5.17058e-07            -0   1.05638e-06  -1.45398e-06   3.49637e-06            -0   1.50542e-06  -2.07203e-06   1.82993e-05            -0    2.2831e-07  -3.14241e-07  -1.07528e-05
           2.2       3.92699    0.00166327   2.37783e-07  -8.06893e-07   4.29846e-07  -5.70899e-06   8.30476e-07  -1.50666e-07   -1.1662e-06   -4.3934e-07            -0   9.82122e-07  -9.82122e-07   2.89915e-06            -0   1.42258e-06  -1.42258e-06   1.52544e-05            -0   1.76694e-07  -1.76694e-07  -9.23559e-06
           2.2       4.08407    0.00143459   1.97519e-07  -6.76845e-07   2.18009e-07  -4.25744e-06   8.84417e-07  -1.33524e-07  -1.12873e-06  -3.26549e-07            -0   8.32918e-07   -6.0515e-07   2.14833e-06            -0   1.23087e-06  -8.94279e-07   1.14446e-05            -0   1.15982e-07  -8.42662e-08  -7.15178e-06
           2.2       4.24115     0.0012685   1.62067e-07  -5.21538e-07   6.17919e-08  -2.87602e-06   9.27082e-07  -1.07364e-07  -1.11193e-06  -2.15112e-07            -0   6.44986e-07  -3.28637e-07   1.43324e-06            -0   9.73391e-07  -4.95967e-07   7.76405e-06            -0   6.35045e-08  -3.23572e-08  -5.02999e-06
           2.2       4.39823    0.00115943   1.36673e-07  -3.55407e-07  -4.56511e-08  -1.71038e-06   9.61491e-07  -7.39897e-08   -1.1095e-06   -1.2712e-07            -0   4.39584e-07  -1.42829e-07   8.36677e-07            -0   6.76129e-07  -2.19688e-07    4.6154e-06            -0   2.75498e-08  -8.95149e-09  -3.12493e-06
           2.2       4.55531    0.00109878    1.2185e-07  -1.83278e-07  -1.09298e-07  -7.68563e-07   9.85085e-07  -3.50123e-08  -1.11274e-06  -6.63123e-08            -0   2.26615e-07  -3.58923e-08   3.63675e-07            -0    3.5313e-07  -5.59303e-08   2.06044e-06            -0   8.25444e-09  -1.30737e-09  -1.47769e-06
           2.2       4.71239    0.00107958   1.16753e-07  -7.32346e-09  -1.30908e-07   2.58797e-08   9.94586e-07   7.24773e-09  -1.11517e-06  -2.05542e-08            -0   1.03371e-08   -1.8989e-24  -2.74244e-08            -0   1.50912e-08  -2.77221e-24  -8.09385e-08            -0  -5.19058e-10   9.53494e-26    3.1546e-09
           2.2       4.86947    0.00109909   1.21114e-07   1.69646e-07  -1.10622e-07   8.01111e-07   9.89205e-07   4.97951e-08  -1.11508e-06   3.04912e-08            -0  -2.06703e-07  -3.27385e-08  -4.05451e-07            -0  -3.24982e-07   -5.1472e-08  -2.15797e-06            -0   -8.7016e-09   -1.3782e-09   1.47735e-06
           2.2       5.02655    0.00115981   1.35834e-07   3.44544e-07  -4.81909e-08   1.70285e-06   9.71051e-07   8.96637e-08  -1.11568e-06   1.04657e-07            -0  -4.21844e-07  -1.37065e-07  -8.50112e-07            -0  -6.52289e-07  -2.11941e-07  -4.57594e-06            -0  -2.66498e-08  -8.65904e-09   3.11714e-06
           2.2       5.18363    0.00126906    1.6232e-07   5.14762e-07   5.80218e-08   2.84875e-06   9.43469e-07   1.24523e-07  -1.12381e-06   2.08179e-07            -0  -6.30751e-07  -3.21384e-07   -1.4273e-06            -0  -9.53319e-07   -4.8574e-07  -7.64825e-06            -0  -6.14625e-08  -3.13167e-08   5.04151e-06
           2.2       5.34071    0.00143641   2.00183e-07   6.75342e-07   2.13225e-07   4.26344e-06   9.07741e-07   1.52486e-07  -1.14728e-06    3.3172e-07            -0  -8.23684e-07  -5.98441e-07  -2.14991e-06            -0  -1.21425e-06  -8.82207e-07  -1.14221e-05            -0  -1.13794e-07  -8.26758e-08   7.22549e-06
           2.2       5.49779    0.00166841   2.43457e-07   8.11474e-07    4.2543e-07    5.7899e-06   8.58889e-07   1.71023e-07  -1.19089e-06   4.50814e-07            -0  -9.79166e-07  -9.79166e-07  -2.92966e-06            -0  -1.41181e-06  -1.41181e-06  -1.54658e-05            -0   -1.7551e-07   -1.7551e-07   9.39109e-06
           2.2       5.65487    0.00195973    2.7753e-07   8.91221e-07   6.97254e-07   7.01852e-06    7.8368e-07   1.75961e-07  -1.25273e-06   5.29428e-07            -0  -1.05955e-06  -1.45835e-06   -3.5484e-06            -0  -1.50306e-06  -2.06878e-06  -1.87007e-05            -0  -2.28977e-07   -3.1516e-07   1.09455e-05
           2.2       5.81195    0.00228354   2.80814e-07   8.68586e-07   1.01116e-06   7.33965e-06   6.64575e-07   1.62168e-07  -1.32306e-06    5.2894e-07            -0  -1.01696e-06  -1.99589e-06  -3.69889e-06            -0  -1.42834e-06  -2.80327e-06  -1.95285e-05            -0  -2.50243e-07   -4.9113e-07   1.10896e-05
           2.2       5.96903    0.00258794   2.33932e-07   7.04199e-07    1.3185e-06   6.20857e-06   4.89476e-07   1.26389e-07  -1.38703e-06   4.24431e-07            -0  -8.14679e-07  -2.50732e-06  -3.12381e-06            -0  -1.13823e-06  -3.50312e-06  -1.65031e-05            -0  -2.18314e-07  -6.71901e-07   9.17334e-06
           2.2       6.12611    0.00280654    1.3323e-07   3.96296e-07   1.54719e-06   3.54051e-06   2.61719e-07   7.06505e-08   -1.4298e-06   2.22493e-07            -0  -4.56106e-07  -2.87974e-06   -1.7963e-06            -0  -6.35606e-07  -4.01306e-06  -9.38756e-06            -0  -1.28339e-07  -8.10302e-07   5.16826e-06
           2.4             0     0.0016127  -9.52352e-10  -1.05023e-09   1.02219e-06  -4.93822e-08   1.74688e-09   1.92641e-09  -8.56635e-07  -2.18348e-08            -0            -0  -1.79458e-06  -1.82294e-09            -0            -0  -2.63498e-06   1.57215e-07            -0            -0  -4.89613e-07  -7.23592e-08
           2.4       0.15708    0.00156089  -7.95148e-08  -2.41912e-07   9.66841e-07  -2.20515e-06  -1.53893e-07  -3.84929e-08   -8.4182e-07  -1.71651e-07            -0   2.70388e-07  -1.70716e-06   1.00657e-06            -0   3.97162e-07  -2.50758e-06   5.97776e-06            -0   7.26204e-08  -4.58507e-07  -3.18948e-06
           2.4      0.314159    0.00142712  -1.34373e-07  -4.22728e-07   8.21493e-07  -3.67987e-06  -2.87318e-07  -7.05204e-08  -8.08294e-07  -2.74527e-07            -0   4.79823e-07  -1.47674e-06   1.71458e-06            -0   7.06552e-07  -2.17454e-06   9.94373e-06            -0   1.22623e-07  -3.77394e-07  -5.40716e-06
           2.4      0.471239    0.00124771  -1.56897e-07  -5.14858e-07   6.29352e-07  -4.23786e-06  -3.88102e-07  -9.07164e-08  -7.64682e-07  -3.16196e-07            -0   5.95154e-07  -1.16806e-06    1.9987e-06            -0   8.80854e-07  -1.72877e-06   1.14529e-05            -0   1.39928e-07  -2.74624e-07  -6.36991e-06
           2.4      0.628319    0.00106079  -1.52563e-07  -5.23484e-07   4.34283e-07  -4.02469e-06  -4.56617e-07  -9.92918e-08  -7.20017e-07  -3.05704e-07            -0   6.16992e-07  -8.49216e-07   1.90902e-06            -0   9.20463e-07  -1.26691e-06   1.09139e-05            -0   1.29196e-07  -1.77823e-07  -6.22029e-06
           2.4      0.785398   0.000893486  -1.33306e-07  -4.73234e-07   2.65335e-07  -3.36415e-06  -4.99287e-07  -9.78091e-08  -6.80855e-07   -2.6216e-07            -0    5.6786e-07   -5.6786e-07   1.59129e-06            -0   8.56415e-07  -8.56415e-07    9.1761e-06            -0   1.02764e-07  -1.02764e-07    -5.365e-06
           2.4      0.942478   0.000758841  -1.09825e-07  -3.90689e-07   1.34151e-07  -2.55232e-06  -5.23924e-07  -8.78519e-08  -6.50332e-07  -2.03011e-07            -0   4.75705e-07   -3.4562e-07   1.19307e-06            -0   7.26703e-07  -5.27981e-07   7.00141e-06            -0   7.26557e-08  -5.27874e-08  -4.20875e-06
           2.4       1.09956   0.000659521  -8.86642e-08   -2.9488e-07   4.05121e-08  -1.76898e-06  -5.37348e-07  -7.11425e-08   -6.2881e-07  -1.40756e-07            -0    3.6312e-07  -1.85019e-07   8.11789e-07            -0   5.61509e-07  -2.86103e-07   4.86419e-06            -0   4.67304e-08  -2.38103e-08  -3.01894e-06
           2.4       1.25664   0.000592956  -7.28206e-08  -1.95998e-07  -2.07534e-08  -1.08761e-06  -5.44384e-07  -4.97283e-08  -6.15067e-07  -8.40402e-08            -0   2.43928e-07  -7.92571e-08   4.89338e-07            -0   3.79783e-07  -1.23399e-07   2.98392e-06            -0   2.82447e-08  -9.17726e-09  -1.91908e-06
           2.4       1.41372   0.000555116  -6.32008e-08  -9.78666e-08  -5.50642e-08  -5.13779e-07  -5.47679e-07  -2.56554e-08   -6.0743e-07  -3.73353e-08            -0   1.24337e-07   -1.9693e-08   2.27972e-07            -0    1.9156e-07  -3.03401e-08   1.40142e-06            -0   1.67554e-08   -2.6538e-09  -9.33037e-07
           2.4        1.5708    0.00054267  -5.97948e-08  -8.98641e-10    -6.594e-08  -1.20702e-08   -5.4826e-07  -5.85963e-10  -6.04605e-07   1.03409e-09            -0   5.72769e-09   -3.5072e-25   6.55919e-09            -0   1.55629e-09   -9.5295e-26    2.7182e-08            -0   9.32208e-09  -5.70813e-25   -2.5309e-08
           2.4       1.72788   0.000554158  -6.24578e-08   9.57266e-08  -5.45735e-08   4.77779e-07  -5.46355e-07   2.42811e-08  -6.06169e-07   3.85312e-08            -0   -1.1262e-07  -1.78372e-08  -2.08607e-07            -0  -1.87622e-07  -2.97164e-08  -1.31392e-06            -0   1.74042e-09   2.75655e-10   8.72607e-07
           2.4       1.88496   0.000590561  -7.13532e-08   1.92878e-07  -2.00656e-08   1.02558e-06  -5.42065e-07    4.8076e-08  -6.12915e-07   8.39548e-08            -0  -2.31415e-07  -7.51912e-08  -4.55806e-07            -0  -3.73377e-07  -1.21318e-07  -2.82196e-06            -0  -1.02116e-08  -3.31795e-09   1.84077e-06
           2.4       2.04204   0.000655265  -8.68974e-08   2.90595e-07   4.05153e-08   1.69213e-06  -5.35415e-07   7.00436e-08  -6.26977e-07   1.41908e-07            -0  -3.49525e-07  -1.78092e-07  -7.68088e-07            -0  -5.51579e-07  -2.81043e-07  -4.65641e-06            -0  -2.95094e-08  -1.50358e-08   2.94286e-06
           2.4       2.19911    0.00075314  -1.08816e-07   3.86152e-07   1.32229e-07   2.49946e-06  -5.25068e-07   8.90903e-08  -6.50991e-07   2.09549e-07            -0   -4.6162e-07  -3.35386e-07  -1.15625e-06            -0   -7.1398e-07  -5.18737e-07  -6.85795e-06            -0  -5.66244e-08    -4.114e-08   4.17985e-06
           2.4       2.35619   0.000888028   -1.3418e-07   4.70298e-07   2.61038e-07   3.37951e-06  -5.05943e-07   1.02998e-07  -6.86048e-07   2.75517e-07            -0  -5.54965e-07  -5.54965e-07  -1.58263e-06            -0    -8.438e-07    -8.438e-07  -9.22651e-06            -0  -8.82789e-08  -8.82789e-08   5.42259e-06
           2.4       2.51327    0.00105801  -1.55338e-07   5.23458e-07   4.29041e-07   4.11863e-06  -4.68201e-07   1.07984e-07  -7.29785e-07   3.20412e-07            -0  -6.07137e-07  -8.35653e-07  -1.93732e-06            -0  -9.11617e-07  -1.25473e-06  -1.11888e-05            -0  -1.16508e-07   -1.6036e-07   6.35575e-06
           2.4       2.67035     0.0012492  -1.60043e-07   5.16994e-07   6.25903e-07   4.36122e-06  -4.00202e-07   9.98056e-08  -7.76235e-07   3.21493e-07            -0  -5.88937e-07  -1.15585e-06  -2.04721e-06            -0  -8.77662e-07  -1.72251e-06  -1.18071e-05            -0  -1.29323e-07  -2.53811e-07   6.50974e-06
           2.4       2.82743    0.00143194  -1.36022e-07   4.24608e-07   8.21395e-07   3.74464e-06  -2.94975e-07   7.64581e-08  -8.17347e-07   2.63212e-07            -0  -4.76346e-07  -1.46604e-06  -1.74752e-06            -0  -7.07326e-07  -2.17692e-06  -1.01193e-05            -0  -1.14849e-07  -3.53468e-07   5.45101e-06
           2.4       2.98451    0.00156533  -7.92216e-08   2.41839e-07   9.68445e-07   2.15338e-06  -1.56137e-07   4.05114e-08  -8.44892e-07   1.47983e-07            -0   -2.6862e-07    -1.696e-06  -9.97497e-07            -0  -3.98188e-07  -2.51406e-06  -5.80995e-06            -0  -6.86937e-08  -4.33715e-07   3.08916e-06
           2.4       3.14159    0.00161251   -1.2139e-10   1.33865e-10   1.02199e-06  -8.44507e-08   1.05287e-09  -1.16107e-09  -8.52313e-07  -1.47902e-09            -0  -2.18115e-22  -1.78104e-06   4.50023e-08            -0  -3.22842e-22   -2.6362e-06   2.40722e-07            -0  -5.73121e-23  -4.67989e-07  -1.15358e-07
           2.4       3.29867    0.00155924   7.89131e-08  -2.40804e-07   9.64085e-07  -2.29052e-06   1.54748e-07  -4.02355e-08  -8.36845e-07  -1.49995e-07            -0    2.6841e-07  -1.69467e-06   1.07336e-06            -0   3.96758e-07  -2.50503e-06   6.19511e-06            -0   7.01525e-08  -4.42925e-07  -3.28318e-06
           2.4       3.45575     0.0014217   1.35475e-07  -4.21911e-07   8.15046e-07  -3.81073e-06   2.84996e-07  -7.01385e-08  -8.01185e-07   -2.6264e-07            -0   4.75581e-07  -1.46369e-06   1.79007e-06            -0   7.03319e-07  -2.16459e-06    1.0291e-05            -0   1.19214e-07  -3.66903e-07  -5.55762e-06
           2.4       3.61283    0.00123741   1.59007e-07  -5.13043e-07   6.20664e-07  -4.36034e-06    3.8096e-07  -8.77082e-08  -7.53238e-07  -3.16912e-07            -0   5.87564e-07  -1.15316e-06   2.05673e-06            -0   8.73063e-07  -1.71348e-06    1.1781e-05            -0   1.35219e-07  -2.65381e-07  -6.52173e-06
           2.4       3.76991    0.00104685   1.53653e-07  -5.19699e-07    4.2703e-07  -4.07719e-06   4.43385e-07  -9.31755e-08   -7.0361e-07  -3.10232e-07            -0   6.05724e-07  -8.33707e-07   1.92755e-06            -0   9.09919e-07   -1.2524e-06   1.10499e-05            -0   1.21145e-07  -1.66742e-07  -6.29375e-06
           2.4       3.92699   0.000879038    1.3206e-07  -4.68561e-07   2.62606e-07  -3.32132e-06   4.81548e-07  -8.89848e-08  -6.62014e-07  -2.58789e-07            -0   5.54784e-07  -5.54784e-07   1.56673e-06            -0   8.47691e-07  -8.47691e-07   9.05341e-06            -0   8.97743e-08  -8.97743e-08  -5.31286e-06
           2.4       4.08407   0.000747375   1.06833e-07  -3.87829e-07    1.3615e-07  -2.43458e-06   5.06807e-07  -7.80203e-08  -6.34143e-07  -1.87882e-07            -0   4.64151e-07  -3.37225e-07   1.13848e-06            -0   7.24224e-07   -5.2618e-07   6.68227e-06            -0   5.51065e-08  -4.00372e-08  -4.04438e-06
           2.4       4.24115   0.000653327   8.55895e-08  -2.95869e-07   4.48216e-08   -1.6204e-06   5.26798e-07  -6.22681e-08  -6.20273e-07   -1.2026e-07            -0   3.55576e-07  -1.81175e-07   7.45894e-07            -0   5.67083e-07  -2.88943e-07   4.46859e-06            -0   2.67859e-08  -1.36481e-08  -2.80139e-06
           2.4       4.39823   0.000592428   7.08722e-08  -2.00399e-07  -1.70642e-08  -9.51735e-07     5.435e-07  -4.27248e-08  -6.16318e-07  -6.89776e-08            -0   2.40587e-07  -7.81715e-08   4.27862e-07            -0   3.91338e-07  -1.27153e-07   2.62319e-06            -0   8.93833e-09  -2.90424e-09  -1.71916e-06
           2.4       4.55531   0.000558911   6.24836e-08  -1.03105e-07  -5.34337e-08  -4.22722e-07   5.55249e-07   -2.0179e-08  -6.16749e-07  -3.56461e-08            -0   1.23582e-07  -1.95735e-08   1.81807e-07            -0   2.03767e-07  -3.22735e-08   1.15774e-06            -0    1.1241e-09  -1.78041e-10   -8.0613e-07
           2.4       4.71239   0.000548356   5.96378e-08  -4.28914e-09  -6.57668e-08   1.67473e-08   5.60032e-07   4.14886e-09  -6.17587e-07  -1.21796e-08            -0   5.73518e-09  -1.05353e-24  -1.73764e-08            -0   8.85584e-09  -1.62679e-24  -5.02238e-08            -0  -4.95293e-10   9.09838e-26   2.00686e-09
           2.4       4.86947   0.000559054    6.2073e-08   9.51183e-08  -5.42402e-08   4.44186e-07   5.57447e-07   2.86252e-08  -6.17865e-07   1.45794e-08            -0  -1.12581e-07   -1.7831e-08  -2.08212e-07            -0  -1.87335e-07   -2.9671e-08  -1.21886e-06            -0  -1.82023e-09  -2.88295e-10   8.05834e-07
           2.4       5.02655   0.000592565   7.03835e-08   1.93997e-07  -1.85777e-08   9.47862e-07   5.48818e-07   5.16536e-08  -6.19583e-07   5.61843e-08            -0   -2.3088e-07  -7.50174e-08  -4.36027e-07            -0  -3.77535e-07  -1.22669e-07  -2.60015e-06            -0  -8.96988e-09  -2.91449e-09   1.71364e-06
           2.4       5.18363   0.000653511    8.5693e-08   2.91768e-07   4.26036e-08   1.60371e-06   5.36229e-07   7.20556e-08  -6.26959e-07   1.16946e-07            -0   -3.4788e-07  -1.77254e-07  -7.41298e-07            -0  -5.55378e-07  -2.82979e-07  -4.39879e-06            -0  -2.62712e-08  -1.33858e-08   2.80732e-06
           2.4       5.34071   0.000748304   1.08316e-07   3.86759e-07   1.33351e-07   2.43912e-06   5.20562e-07   8.89292e-08  -6.44967e-07   1.91735e-07            -0  -4.59314e-07  -3.33711e-07  -1.13841e-06            -0  -7.14359e-07  -5.19012e-07  -6.67333e-06            -0  -5.45342e-08  -3.96214e-08   4.08984e-06
           2.4       5.49779   0.000882081   1.35325e-07   4.71201e-07   2.60154e-07   3.37508e-06    4.9864e-07   1.00861e-07  -6.76795e-07   2.66203e-07            -0  -5.53631e-07  -5.53631e-07   -1.5856e-06            -0  -8.41436e-07  -8.41436e-07  -9.19692e-06            -0  -8.96587e-08  -8.96587e-08   5.41269e-06
           2.4       5.65487    0.00105325   1.58245e-07   5.25712e-07    4.2669e-07    4.1693e-06   4.61522e-07   1.05137e-07  -7.21173e-07   3.18186e-07            -0  -6.08268e-07  -8.37209e-07  -1.96158e-06            -0  -9.09276e-07  -1.25151e-06  -1.13207e-05            -0  -1.21869e-07  -1.67738e-07   6.42178e-06
           2.4       5.81195     0.0012469   1.63585e-07   5.20183e-07   6.23558e-07   4.43343e-06   3.96861e-07   9.81167e-08  -7.71434e-07   3.22456e-07            -0  -5.92345e-07  -1.16254e-06  -2.08203e-06            -0  -8.76872e-07  -1.72096e-06  -1.20129e-05            -0  -1.37043e-07  -2.68962e-07   6.60782e-06
           2.4       5.96903    0.00143159   1.38439e-07   4.26921e-07   8.19887e-07   3.79719e-06   2.95584e-07   7.72017e-08  -8.17229e-07   2.61266e-07            -0  -4.80143e-07  -1.47773e-06  -1.78177e-06            -0  -7.07339e-07  -2.17697e-06  -1.02768e-05            -0  -1.21949e-07   -3.7532e-07   5.52864e-06
           2.4       6.12611    0.00156549   7.95285e-08   2.42053e-07   9.67633e-07    2.1787e-06   1.59076e-07   4.33003e-08  -8.48004e-07    1.3711e-07            -0  -2.70841e-07  -1.71003e-06  -1.03201e-06            -0  -3.98084e-07   -2.5134e-06  -5.88171e-06            -0  -7.25597e-08  -4.58124e-07   3.13111e-06
           2.6             0   0.000886289  -6.57302e-10  -7.15263e-10   6.21518e-07  -3.33114e-08   9.19798e-10   1.00091e-09  -4.99103e-07   -1.4101e-08            -0            -0  -1.04526e-06  -5.95164e-10            -0            -0  -1.60582e-06   1.05933e-07            -0            -0  -2.73165e-07  -4.95834e-08
           2.6       0.15708   0.000855074  -4.65311e-08   -1.4413e-07   5.86324e-07  -1.32397e-06  -9.13671e-08  -2.31958e-08   -4.8911e-07  -1.04584e-07            -0   1.57041e-07  -9.91517e-07   5.65603e-07            -0   2.41314e-07   -1.5236e-06   3.64253e-06            -0   4.03668e-08  -2.54866e-07  -1.89195e-06
           2.6      0.314159   0.000775293  -7.77294e-08  -2.49791e-07   4.95058e-07  -2.18655e-06  -1.69115e-07    -4.198e-08  -4.66326e-07  -1.64914e-07            -0   2.76581e-07  -8.51228e-07   9.54354e-07            -0   4.25993e-07  -1.31107e-06   5.99719e-06            -0   6.73794e-08  -2.07372e-07  -3.17408e-06
           2.6      0.471239   0.000669584  -8.92833e-08  -3.00675e-07   3.76103e-07   -2.4842e-06  -2.25852e-07  -5.33271e-08  -4.36688e-07  -1.86903e-07            -0   3.39252e-07   -6.6582e-07   1.09766e-06            -0   5.25104e-07  -1.03058e-06    6.8168e-06            -0   7.54771e-08  -1.48132e-07  -3.68995e-06
           2.6      0.628319   0.000561095  -8.50895e-08   -3.0152e-07   2.57479e-07  -2.32205e-06  -2.62381e-07  -5.76694e-08  -4.06376e-07  -1.77643e-07            -0   3.47062e-07   -4.7769e-07   1.03135e-06            -0   5.41413e-07  -7.45191e-07   6.39789e-06            -0   6.80059e-08   -9.3602e-08  -3.54827e-06
           2.6      0.785398   0.000465576  -7.27205e-08  -2.68744e-07   1.56833e-07  -1.90923e-06  -2.83324e-07  -5.62141e-08  -3.79799e-07  -1.49906e-07            -0   3.15041e-07  -3.15041e-07   8.44377e-07            -0   4.96839e-07  -4.96839e-07   5.29602e-06            -0    5.2499e-08   -5.2499e-08  -3.01224e-06
           2.6      0.942478   0.000389932  -5.85619e-08  -2.18993e-07   8.03379e-08  -1.42669e-06  -2.93927e-07  -5.00299e-08  -3.59001e-07  -1.14352e-07            -0   2.60521e-07   -1.8928e-07   6.21831e-07            -0    4.1624e-07  -3.02416e-07    3.9829e-06            -0   3.58256e-08  -2.60288e-08  -2.32865e-06
           2.6       1.09956   0.000334911  -4.62473e-08  -1.63496e-07   2.68241e-08  -9.76508e-07  -2.98592e-07   -4.0184e-08  -3.44193e-07  -7.80062e-08            -0   1.96713e-07   -1.0023e-07   4.16252e-07            -0   3.18161e-07  -1.62111e-07   2.73275e-06            -0   2.21788e-08  -1.13007e-08  -1.64992e-06
           2.6       1.25664   0.000298443  -3.72577e-08  -1.07789e-07  -7.60678e-09  -5.94773e-07  -3.00348e-07  -2.78929e-08  -3.34589e-07  -4.56449e-08            -0   1.31107e-07  -4.25992e-08    2.4752e-07            -0   2.13415e-07  -6.93428e-08   1.65959e-06            -0   1.30838e-08  -4.25118e-09  -1.03906e-06
           2.6       1.41372   0.000277871  -3.19018e-08   -5.3536e-08  -2.66683e-08  -2.79272e-07  -3.00828e-07  -1.43125e-08  -3.29168e-07   -1.9819e-08            -0    6.6573e-08  -1.05441e-08   1.14168e-07            -0   1.07048e-07  -1.69547e-08   7.74181e-07            -0   8.05422e-09  -1.27566e-09  -5.02162e-07
           2.6        1.5708   0.000271118  -3.00342e-08  -4.39492e-10  -3.26826e-08  -6.66102e-09  -3.00666e-07  -3.11935e-10  -3.27179e-07   6.01399e-10            -0   3.21333e-09   -1.9676e-25   3.21345e-09            -0   7.55716e-10  -4.62742e-26    1.5573e-08            -0   5.31891e-09   -3.2569e-25  -1.38912e-08
           2.6       1.72788   0.000277294  -3.15102e-08   5.24505e-08  -2.64089e-08   2.58978e-07  -2.99986e-07   1.35415e-08  -3.28363e-07    2.0418e-08            -0  -6.00042e-08  -9.50373e-09  -1.04205e-07            -0   -1.0504e-07  -1.66367e-08  -7.23681e-07            -0   2.48171e-09   3.93064e-10   4.68192e-07
           2.6       1.88496   0.000296997   -3.6446e-08   1.06082e-07  -7.23264e-09   5.58861e-07  -2.98796e-07   2.68758e-08  -3.33144e-07   4.52908e-08            -0  -1.24077e-07   -4.0315e-08  -2.29304e-07            -0  -2.09879e-07   -6.8194e-08  -1.56471e-06            -0  -2.85624e-09   -9.2805e-10   9.93382e-07
           2.6       2.04204    0.00033233  -4.52134e-08   1.60984e-07   2.68065e-08   9.30982e-07  -2.97121e-07   3.93898e-08  -3.42801e-07   7.82868e-08            -0  -1.88999e-07  -9.62998e-08  -3.91498e-07            -0  -3.12361e-07  -1.59156e-07  -2.60874e-06            -0  -1.24559e-08  -6.34661e-09   1.60418e-06
           2.6       2.19911   0.000386457  -5.79103e-08   2.16184e-07    7.9174e-08   1.39447e-06  -2.94259e-07   5.05868e-08  -3.59044e-07   1.18077e-07            -0  -2.52412e-07  -1.83388e-07  -5.99885e-07            -0  -4.08571e-07  -2.96844e-07  -3.89524e-06            -0  -2.67708e-08  -1.94501e-08   2.31044e-06
           2.6       2.35619   0.000462245  -7.31489e-08   2.66819e-07   1.54249e-07   1.91764e-06  -2.87159e-07   5.92303e-08  -3.82684e-07   1.58287e-07            -0  -3.07526e-07  -3.07526e-07   -8.3786e-07            -0  -4.89131e-07  -4.89131e-07  -5.32519e-06            -0  -4.42334e-08  -4.42334e-08   3.04676e-06
           2.6       2.51327   0.000559418  -8.66458e-08   3.01379e-07   2.54404e-07   2.37857e-06  -2.69477e-07   6.29426e-08  -4.12255e-07   1.87272e-07            -0  -3.41289e-07  -4.69743e-07  -1.04654e-06            -0  -5.36029e-07  -7.37781e-07  -6.56559e-06            -0   -6.0602e-08  -8.34114e-08    3.6313e-06
           2.6       2.67035   0.000670574  -9.10425e-08   3.01906e-07   3.74302e-07   2.55926e-06  -2.33336e-07   5.88369e-08  -4.43814e-07   1.90501e-07            -0  -3.35607e-07  -6.58666e-07  -1.12578e-06            -0  -5.23289e-07  -1.02701e-06  -7.03455e-06            -0  -6.90914e-08    -1.356e-07   3.77583e-06
           2.6       2.82743   0.000778357  -7.85459e-08    2.5086e-07   4.95476e-07   2.22483e-06  -1.73655e-07   4.53543e-08  -4.71928e-07   1.57407e-07            -0  -2.74519e-07  -8.44882e-07  -9.73963e-07            -0   -4.2666e-07  -1.31312e-06  -6.10186e-06            -0  -6.25586e-08  -1.92536e-07   3.19896e-06
           2.6       2.98451   0.000857823  -4.61568e-08   1.43936e-07   5.87701e-07   1.28797e-06  -9.23174e-08     2.395e-08  -4.90958e-07   8.88936e-08            -0  -1.55955e-07  -9.84658e-07  -5.59762e-07            -0  -2.42019e-07  -1.52805e-06  -3.52666e-06            -0  -3.78953e-08  -2.39262e-07   1.82492e-06
           2.6       3.14159   0.000886004   7.72804e-12  -8.40949e-12   6.21364e-07  -5.43024e-08   9.49127e-10  -1.03282e-09   -4.9634e-07  -9.61194e-10            -0  -1.26954e-22  -1.03666e-06   2.74419e-08            -0  -1.96696e-22  -1.60614e-06   1.55902e-07            -0  -3.17951e-23  -2.59626e-07  -7.16867e-08
           2.6       3.29867   0.000853971   4.61437e-08  -1.43428e-07    5.8459e-07  -1.37524e-06   9.19499e-08  -2.43121e-08  -4.86116e-07  -9.01667e-08            -0   1.55805e-07  -9.83714e-07   6.05595e-07            -0   2.40971e-07  -1.52143e-06   3.77394e-06            -0   3.88382e-08  -2.45214e-07  -1.94423e-06
           2.6       3.45575   0.000771976   7.84041e-08  -2.49216e-07   4.90913e-07  -2.26524e-06   1.67772e-07  -4.18034e-08  -4.62137e-07  -1.57019e-07            -0   2.73942e-07  -8.43106e-07   9.98744e-07            -0   4.23673e-07  -1.30393e-06   6.20848e-06            -0   6.53221e-08  -2.01041e-07   -3.2621e-06
           2.6       3.61283   0.000663361   9.05847e-08  -2.99365e-07   3.70412e-07  -2.55686e-06   2.21614e-07  -5.16472e-08  -4.29827e-07  -1.87763e-07            -0   3.34481e-07  -6.56455e-07   1.13026e-06            -0   5.19641e-07  -1.01985e-06   7.01412e-06            -0   7.26787e-08   -1.4264e-07  -3.78031e-06
           2.6       3.76991   0.000552709   8.57287e-08  -2.98839e-07   2.52605e-07  -2.35144e-06   2.54354e-07  -5.41584e-08  -3.96349e-07  -1.81366e-07            -0   3.39909e-07  -4.67845e-07   1.03998e-06            -0   5.34014e-07  -7.35008e-07   6.47461e-06            -0   6.32007e-08  -8.69882e-08  -3.59198e-06
           2.6       3.92699    0.00045692   7.18982e-08  -2.65422e-07   1.54776e-07  -1.88178e-06   2.72399e-07  -5.10596e-08   -3.6814e-07  -1.48606e-07            -0   3.06716e-07  -3.06716e-07     8.288e-07            -0   4.90509e-07  -4.90509e-07   5.21591e-06            -0   4.47647e-08  -4.47647e-08  -2.98097e-06
           2.6       4.08407   0.000383065   5.67024e-08  -2.16813e-07   8.12558e-08  -1.35668e-06   2.83309e-07  -4.42865e-08  -3.48893e-07  -1.05475e-07            -0   2.53169e-07  -1.83938e-07   5.91015e-07            -0   4.13838e-07  -3.00671e-07   3.78963e-06            -0   2.54768e-08    -1.851e-08   -2.2317e-06
           2.6       4.24115   0.000331148   4.43999e-08  -1.63789e-07   2.92291e-08  -8.90552e-07   2.92012e-07  -3.50816e-08  -3.38757e-07  -6.56573e-08            -0   1.91901e-07  -9.77786e-08   3.80759e-07            -0   3.20878e-07  -1.63495e-07   2.50002e-06            -0   1.05288e-08  -5.36471e-09  -1.52328e-06
           2.6       4.39823   0.000297976   3.61322e-08  -1.10278e-07  -5.51005e-09   -5.1722e-07   2.99698e-07  -2.39651e-08  -3.35122e-07  -3.65402e-08            -0   1.28927e-07  -4.18908e-08   2.14937e-07            -0   2.20002e-07  -7.14829e-08   1.45052e-06            -0   1.87287e-09  -6.08534e-10  -9.24019e-07
           2.6       4.55531   0.000279896   3.15215e-08  -5.66067e-08   -2.5763e-08  -2.27346e-07   3.05292e-07  -1.12921e-08  -3.34566e-07  -1.86944e-08            -0   6.59953e-08  -1.04526e-08    8.9314e-08            -0     1.142e-07  -1.80875e-08   6.33417e-07            -0   -9.9781e-10   1.58038e-10  -4.29903e-07
           2.6       4.71239    0.00027423   2.99779e-08  -2.43263e-09  -3.26213e-08   1.02494e-08   3.07596e-07   2.31865e-09   -3.3472e-07  -7.01451e-09            -0   3.10926e-09  -5.71161e-25  -1.04962e-08            -0   5.02639e-09  -9.23332e-25  -2.98457e-08            -0  -3.65205e-10    6.7087e-26   1.16027e-09
           2.6       4.86947   0.000279958   3.13023e-08   5.20787e-08  -2.62386e-08   2.40628e-07    3.0642e-07   1.60021e-08  -3.35062e-07   6.64287e-09            -0  -6.00605e-08  -9.51265e-09  -1.05217e-07            -0  -1.04922e-07   -1.6618e-08  -6.69994e-07            -0   4.02384e-10   6.37314e-11   4.29572e-07
           2.6       5.02655   0.000298006   3.58622e-08   1.06635e-07  -6.38507e-09   5.15145e-07   3.02562e-07   2.89264e-08  -3.36787e-07   2.94379e-08            -0   -1.2375e-07  -4.02087e-08  -2.19632e-07            -0  -2.12269e-07  -6.89704e-08  -1.43726e-06            -0  -2.17009e-09  -7.05105e-10    9.2027e-07
           2.6       5.18363   0.000331172   4.44432e-08     1.614e-07   2.79594e-08   8.80501e-07   2.97276e-07   4.05244e-08  -3.42413e-07    6.4158e-08            -0  -1.87855e-07  -9.57167e-08  -3.77442e-07            -0  -3.14262e-07  -1.60125e-07  -2.45901e-06            -0  -1.05993e-08  -5.40062e-09   1.52604e-06
           2.6       5.34071   0.000383507   5.75131e-08   2.16111e-07   7.96553e-08   1.35959e-06   2.91176e-07   5.04046e-08  -3.55029e-07   1.08093e-07            -0  -2.50716e-07  -1.82156e-07  -5.90287e-07            -0  -4.08148e-07  -2.96537e-07  -3.78643e-06            -0  -2.55468e-08  -1.85608e-08   2.25853e-06
           2.6       5.49779   0.000458649   7.37326e-08   2.66909e-07   1.53441e-07    1.9156e-06   2.82373e-07   5.78191e-08   -3.7673e-07   1.53173e-07            -0  -3.06368e-07  -3.06368e-07  -8.39904e-07            -0  -4.86976e-07  -4.86976e-07  -5.30791e-06            -0  -4.50279e-08  -4.50279e-08   3.04228e-06
           2.6       5.65487   0.000556572    8.8356e-08   3.02455e-07   2.52719e-07   2.41049e-06   2.65133e-07   6.10777e-08   -4.0678e-07   1.86268e-07            -0  -3.41738e-07  -4.70361e-07  -1.06113e-06            -0   -5.3409e-07  -7.35112e-07  -6.64834e-06            -0  -6.37945e-08  -8.78056e-08   3.67317e-06
           2.6       5.81195   0.000669286   9.32388e-08   3.03801e-07   3.72756e-07   2.60567e-06   2.31192e-07   5.77321e-08  -4.40843e-07   1.91476e-07            -0  -3.37638e-07  -6.62653e-07  -1.14684e-06            -0  -5.22641e-07  -1.02574e-06   -7.1672e-06            -0  -7.37818e-08  -1.44805e-07   3.83796e-06
           2.6       5.96903   0.000778333   8.01151e-08    2.5237e-07   4.94597e-07   2.25943e-06   1.74132e-07   4.58741e-08  -4.72006e-07   1.56695e-07            -0  -2.76912e-07  -8.52248e-07  -9.94611e-07            -0  -4.26724e-07  -1.31332e-06  -6.20619e-06            -0  -6.69436e-08  -2.06031e-07   3.24781e-06
           2.6       6.12611   0.000858134   4.64123e-08   1.44152e-07    5.8729e-07   1.30444e-06   9.43296e-08   2.58313e-08  -4.93077e-07    8.2381e-08            -0  -1.57376e-07   -9.9363e-07  -5.80358e-07            -0  -2.42021e-07  -1.52806e-06  -3.57397e-06            -0  -4.03094e-08  -2.54503e-07   1.84916e-06
           2.8             0   0.000480142  -4.30498e-10  -4.63414e-10    3.6886e-07  -2.15103e-08   4.71374e-10   5.07416e-10  -2.86008e-07  -8.83196e-09            -0            -0  -5.98041e-07   -1.8564e-10            -0            -0  -9.55046e-07   6.85565e-08            -0            -0  -1.50247e-07  -3.24026e-08
           2.8       0.15708    0.00046176  -2.67187e-08  -8.40848e-08   3.47034e-07  -7.77009e-07   -5.3148e-08  -1.36568e-08  -2.79498e-07  -6.23363e-08            -0   8.95951e-08  -5.65681e-07    3.1229e-07            -0   1.43089e-07  -9.03428e-07   2.16432e-06            -0   2.21242e-08  -1.39687e-07  -1.09884e-06
           2.8      0.314159   0.000415235  -4.41405e-08  -1.44547e-07   2.91108e-07  -1.27043e-06  -9.75317e-08  -2.44244e-08  -2.64581e-07  -9.69624e-08            -0    1.5661e-07  -4.81997e-07   5.22117e-07            -0   2.50661e-07  -7.71457e-07   3.52798e-06            -0    3.6514e-08  -1.12379e-07  -1.82483e-06
           2.8      0.471239   0.000354313  -4.99077e-08  -1.71983e-07   2.19199e-07  -1.42443e-06  -1.28774e-07  -3.06344e-08  -2.45213e-07  -1.08144e-07            -0   1.89974e-07  -3.72844e-07   5.92669e-07            -0   3.05526e-07  -5.99629e-07   3.95866e-06            -0    4.0164e-08  -7.88262e-08   -2.0939e-06
           2.8      0.628319   0.000292704   -4.6652e-08  -1.70128e-07   1.48724e-07  -1.31086e-06  -1.47715e-07  -3.27267e-08  -2.25478e-07  -1.01054e-07            -0   1.91797e-07  -2.63985e-07   5.47932e-07            -0   3.10856e-07  -4.27856e-07   3.66027e-06            -0   3.53254e-08  -4.86213e-08  -1.98313e-06
           2.8      0.785398   0.000239334  -3.90305e-08   -1.4953e-07   9.01124e-08  -1.06047e-06  -1.57519e-07  -3.15645e-08  -2.08233e-07  -8.39372e-08            -0   1.71728e-07  -1.71728e-07   4.40683e-07            -0   2.81397e-07  -2.81397e-07   2.98384e-06            -0   2.64662e-08  -2.64662e-08  -1.65738e-06
           2.8      0.942478   0.000197729  -3.07515e-08  -1.20294e-07   4.64814e-08  -7.80766e-07  -1.61562e-07  -2.78343e-08  -1.94748e-07  -6.31125e-08            -0   1.40201e-07  -1.01862e-07   3.18849e-07            -0   2.32799e-07  -1.69138e-07   2.21251e-06            -0    1.7412e-08  -1.26505e-08  -1.26294e-06
           2.8       1.09956   0.000167879  -2.37761e-08  -8.88527e-08   1.65478e-08  -5.28004e-07  -1.62572e-07  -2.21739e-08  -1.85112e-07  -4.23887e-08            -0   1.04731e-07   -5.3363e-08   2.10082e-07            -0   1.76057e-07  -8.97054e-08   1.49981e-06            -0   1.03446e-08  -5.27083e-09  -8.84194e-07
           2.8       1.25664   0.000148305  -1.88021e-08  -5.81114e-08  -2.39978e-09  -3.18794e-07  -1.62367e-07  -1.52843e-08   -1.7881e-07    -2.431e-08            -0   6.92624e-08  -2.25047e-08    1.2333e-07            -0   1.17132e-07  -3.80584e-08   9.02113e-07            -0   5.94261e-09  -1.93087e-09  -5.51849e-07
           2.8       1.41372   0.000137343  -1.58908e-08  -2.87135e-08  -1.27713e-08  -1.48869e-07  -1.61903e-07  -7.80002e-09   -1.7522e-07  -1.03022e-08            -0   3.50362e-08  -5.54919e-09   5.63701e-08            -0   5.84308e-08  -9.25453e-09   4.18125e-07            -0   3.82037e-09  -6.05087e-10  -2.65165e-07
           2.8        1.5708   0.000133753  -1.48904e-08  -2.10119e-10   -1.6029e-08   -3.5858e-09  -1.61558e-07  -1.60563e-10  -1.73911e-07   3.43613e-10            -0   1.76243e-09  -1.07917e-25   1.55148e-09            -0   3.53734e-10  -2.16599e-26    8.6474e-09            -0   2.95401e-09  -1.80881e-25  -7.42208e-09
           2.8       1.72788    0.00013701  -1.56898e-08    2.8175e-08  -1.26375e-08   1.37739e-07  -1.61394e-07   7.38104e-09  -1.74731e-07   1.05952e-08            -0  -3.14366e-08  -4.97907e-09  -5.13502e-08            -0  -5.74359e-08  -9.09695e-09  -3.89883e-07            -0   2.02348e-09   3.20488e-10   2.46573e-07
           2.8       1.88496   0.000147464  -1.83646e-08    5.7199e-08  -2.20099e-09   2.98621e-07  -1.61386e-07    1.4682e-08  -1.77895e-07    2.3947e-08            -0  -6.54036e-08  -2.12509e-08  -1.13707e-07            -0  -1.15225e-07  -3.74388e-08  -8.48243e-07            -0  -2.91284e-10  -9.46439e-11    5.2594e-07
           2.8       2.04204   0.000166368  -2.31887e-08    8.7418e-08   1.65265e-08   5.01864e-07  -1.61552e-07    2.1643e-08   -1.8415e-07   4.23299e-08            -0  -1.00456e-07  -5.11848e-08  -1.96485e-07            -0  -1.72751e-07  -8.80211e-08  -1.42808e-06            -0  -4.99601e-09  -2.54559e-09   8.57488e-07
           2.8       2.19911   0.000195684  -3.03507e-08   1.18612e-07   4.57926e-08    7.6177e-07  -1.61564e-07   2.80623e-08  -1.94585e-07   6.51713e-08            -0  -1.35642e-07  -9.85498e-08  -3.06205e-07            -0  -2.28297e-07  -1.65868e-07  -2.16063e-06            -0   -1.2431e-08  -9.03166e-09   1.25184e-06
           2.8       2.35619    0.00023737  -3.92356e-08   1.48326e-07   8.85957e-08   1.06498e-06  -1.59674e-07   3.32802e-08  -2.09799e-07   8.90353e-08            -0  -1.67454e-07  -1.67454e-07  -4.36215e-07            -0  -2.76822e-07  -2.76822e-07  -3.00031e-06            -0  -2.18732e-08  -2.18732e-08   1.67753e-06
           2.8       2.51327   0.000291734  -4.75103e-08   1.69991e-07   1.46963e-07   1.34398e-06  -1.51958e-07   3.58564e-08  -2.28941e-07   1.07153e-07            -0  -1.88499e-07  -2.59447e-07  -5.55853e-07            -0  -3.07681e-07  -4.23487e-07  -3.75975e-06            -0   -3.1117e-08  -4.28289e-08   2.03266e-06
           2.8       2.67035   0.000354957  -5.08727e-08   1.72692e-07   2.18302e-07   1.46896e-06  -1.33296e-07   3.39075e-08  -2.49511e-07     1.105e-07            -0  -1.87892e-07   -3.6876e-07  -6.08627e-07            -0  -3.04543e-07    -5.977e-07  -4.08896e-06            -0  -3.64175e-08  -7.14735e-08   2.14529e-06
           2.8       2.82743   0.000417133  -4.45269e-08   1.45156e-07   2.91636e-07   1.29266e-06  -1.00168e-07   2.63065e-08  -2.67972e-07    9.2131e-08            -0   -1.5542e-07  -4.78332e-07  -5.33656e-07            -0  -2.51188e-07  -7.73077e-07  -3.58907e-06            -0  -3.36024e-08  -1.03417e-07   1.83866e-06
           2.8       2.98451   0.000463426  -2.63935e-08   8.38976e-08   3.48089e-07   7.53326e-07  -5.34849e-08    1.3851e-08   -2.8059e-07   5.22504e-08            -0  -8.89451e-08  -5.61577e-07  -3.08823e-07            -0  -1.43562e-07  -9.06413e-07  -2.08818e-06            -0  -2.06101e-08  -1.30127e-07   1.05583e-06
           2.8       3.14159   0.000479885   4.46524e-11  -4.80666e-11   3.68748e-07  -3.37732e-08   7.27604e-10  -7.83237e-10  -2.84291e-07  -6.06353e-10            -0  -7.25886e-23  -5.92731e-07   1.63228e-08            -0  -1.16955e-22  -9.55008e-07   9.75174e-08            -0  -1.73904e-23  -1.42003e-07  -4.33254e-08
           2.8       3.29867   0.000461061   2.64723e-08  -8.36496e-08   3.45981e-07  -8.07018e-07    5.3513e-08  -1.43333e-08  -2.77738e-07  -5.30218e-08            -0   8.88449e-08  -5.60945e-07    3.3584e-07            -0   1.42836e-07   -9.0183e-07   2.24142e-06            -0   2.12025e-08  -1.33868e-07  -1.12715e-06
           2.8       3.45575    0.00041327   4.45385e-08  -1.44163e-07   2.88539e-07  -1.31651e-06   9.67571e-08  -2.43302e-08  -2.62173e-07  -9.18392e-08            -0   1.55018e-07  -4.77095e-07   5.47744e-07            -0   2.49102e-07  -7.66657e-07   3.65286e-06            -0   3.53038e-08  -1.08654e-07  -1.87492e-06
           2.8       3.61283   0.000350669    5.0686e-08  -1.71097e-07   2.15614e-07  -1.46639e-06   1.26317e-07  -2.97086e-08  -2.41204e-07   -1.0885e-07            -0   1.87066e-07  -3.67138e-07   6.10576e-07            -0   3.01902e-07  -5.92516e-07     4.074e-06            -0   3.85405e-08    -7.564e-08  -2.14621e-06
           2.8       3.76991   0.000287815   4.70162e-08  -1.68338e-07   1.45592e-07  -1.32678e-06   1.42976e-07  -3.07529e-08  -2.19517e-07  -1.03766e-07            -0   1.87403e-07  -2.57939e-07   5.51587e-07            -0   3.05945e-07  -4.21097e-07   3.70219e-06            -0   3.25256e-08  -4.47677e-08  -2.00837e-06
           2.8       3.92699   0.000234306   3.85096e-08   -1.4731e-07    8.8685e-08  -1.04342e-06   1.50982e-07  -2.86183e-08  -2.01229e-07  -8.35465e-08            -0   1.66609e-07  -1.66609e-07   4.31081e-07            -0     2.771e-07    -2.771e-07   2.93342e-06            -0   2.19777e-08  -2.19777e-08  -1.63902e-06
           2.8       4.08407   0.000193748   2.96341e-08  -1.18775e-07   4.68646e-08  -7.40265e-07   1.55175e-07  -2.45527e-08  -1.88634e-07  -5.80188e-08            -0   1.35694e-07  -9.85873e-08   3.01855e-07            -0   2.30896e-07  -1.67756e-07   2.09894e-06            -0   1.14728e-08  -8.33545e-09  -1.20719e-06
           2.8       4.24115   0.000165676   2.27003e-08  -8.88641e-08   1.78533e-08  -4.79644e-07     1.586e-07  -1.93046e-08  -1.81775e-07  -3.51559e-08            -0   1.01786e-07  -5.18624e-08   1.91472e-07            -0   1.77295e-07  -9.03363e-08    1.3669e-06            -0   3.72751e-09  -1.89926e-09  -8.12411e-07
           2.8       4.39823   0.000147966   1.81691e-08  -5.94826e-08  -1.23775e-09  -2.75748e-07   1.61927e-07  -1.31293e-08  -1.79012e-07  -1.89798e-08            -0    6.7912e-08   -2.2066e-08   1.06527e-07            -0   1.20776e-07  -3.92426e-08   7.84451e-07            -0   -3.8487e-10   1.25052e-10   -4.8742e-07
           2.8       4.55531   0.000138402   1.56923e-08  -3.04619e-08   -1.2278e-08  -1.20078e-07   1.64467e-07  -6.16998e-09  -1.78271e-07  -9.60544e-09            -0   3.46463e-08  -5.48744e-09   4.33101e-08            -0   6.24987e-08  -9.89882e-09   3.39181e-07            -0  -1.27139e-09   2.01369e-10   -2.2513e-07
           2.8       4.71239   0.000135418   1.48736e-08  -1.34501e-09  -1.60109e-08   6.01537e-09   1.65526e-07   1.26986e-09  -1.78182e-07  -3.94404e-09            -0     1.655e-09  -3.04019e-25  -6.11017e-09            -0   2.77828e-09  -5.10362e-25  -1.71388e-08            -0  -2.37912e-10   4.37038e-26   6.28381e-10
           2.8       4.86947   0.000138426   1.55793e-08   2.79606e-08   -1.2551e-08   1.27927e-07   1.65026e-07   8.74352e-09  -1.78474e-07   2.86937e-09            -0  -3.15048e-08  -4.98987e-09  -5.25406e-08            -0  -5.73966e-08  -9.09072e-09  -3.60289e-07            -0   8.51579e-10   1.34877e-10   2.24822e-07
           2.8       5.02655   0.000147958   1.80257e-08   5.74652e-08  -1.73095e-09   2.74602e-07   1.63429e-07   1.58293e-08  -1.79835e-07   1.51192e-08            -0  -6.52075e-08  -2.11872e-08  -1.09123e-07            -0  -1.16555e-07  -3.78711e-08  -7.76929e-07            -0   8.34253e-11   2.71065e-11   4.84985e-07
           2.8       5.18363   0.000165646   2.27195e-08   8.75151e-08   1.71428e-08   4.73696e-07   1.61466e-07   2.22678e-08  -1.83728e-07   3.45193e-08            -0   -9.9705e-08  -5.08023e-08  -1.89228e-07            -0  -1.73646e-07   -8.8477e-08  -1.34332e-06            -0  -3.95544e-09   -2.0154e-09   8.13555e-07
           2.8       5.34071   0.000193944   3.00712e-08   1.18339e-07    4.5966e-08   7.41956e-07   1.59562e-07    2.7912e-08  -1.92031e-07   5.96895e-08            -0  -1.34483e-07  -9.77075e-08   -3.0104e-07            -0  -2.27686e-07  -1.65424e-07  -2.09798e-06            -0  -1.17264e-08  -8.51972e-09   1.22249e-06
           2.8       5.49779   0.000235259   3.95208e-08   1.48132e-07   8.79672e-08   1.06383e-06   1.56659e-07   3.23869e-08  -2.06102e-07    8.6257e-08            -0  -1.66577e-07  -1.66577e-07  -4.37372e-07            -0  -2.75147e-07  -2.75147e-07  -2.98987e-06            -0  -2.23067e-08  -2.23067e-08   1.67538e-06
           2.8       5.65487   0.000290071   4.84889e-08   1.70465e-07   1.45824e-07   1.36314e-06   1.49229e-07   3.46784e-08  -2.25566e-07   1.06688e-07            -0  -1.88627e-07  -2.59623e-07  -5.64242e-07            -0  -3.06242e-07  -4.21506e-07  -3.80931e-06            -0  -3.29544e-08  -4.53578e-08     2.058e-06
           2.8       5.81195   0.000354246   5.21957e-08    1.7379e-07   2.17321e-07   1.49762e-06   1.31959e-07   3.32068e-08  -2.47717e-07   1.11247e-07            -0  -1.89068e-07  -3.71067e-07  -6.20956e-07            -0  -3.04064e-07  -5.96759e-07  -4.17116e-06            -0  -3.91807e-08  -7.68964e-08   2.18325e-06
           2.8       5.96903   0.000417211   4.55132e-08   1.46112e-07   2.91142e-07   1.31461e-06   1.00511e-07   2.66527e-08  -2.68101e-07   9.19742e-08            -0  -1.56885e-07  -4.82844e-07  -5.45789e-07            -0  -2.51262e-07  -7.73305e-07  -3.65565e-06            -0  -3.62323e-08  -1.11511e-07   1.86855e-06
           2.8       6.12611    0.00046372   2.65839e-08   8.40749e-08   3.47898e-07   7.63712e-07   5.48092e-08   1.50747e-08  -2.81977e-07   4.84765e-08            -0  -8.98279e-08  -5.67151e-07  -3.20873e-07            -0  -1.43602e-07   -9.0667e-07   -2.1183e-06            -0  -2.20752e-08  -1.39377e-07   1.06964e-06
             3             0   0.000257051  -2.71505e-10  -2.89673e-10   2.14598e-07  -1.34276e-08   2.35871e-10   2.51654e-10   -1.6161e-07  -5.39068e-09            -0            -0  -3.37119e-07  -6.38146e-11            -0            -0  -5.56657e-07   4.29596e-08            -0            -0  -8.16694e-08  -2.04078e-08
             3       0.15708   0.000246429  -1.51013e-08  -4.82025e-08   2.01345e-07  -4.47501e-07  -3.03941e-08  -7.88834e-09  -1.57489e-07  -3.64739e-08            -0   5.03623e-08  -3.17975e-07   1.70002e-07            -0   8.31503e-08   -5.2499e-07   1.25957e-06            -0   1.19853e-08  -7.56722e-08  -6.27165e-07
             3      0.314159   0.000219797  -2.46827e-08  -8.22008e-08   1.67769e-07  -7.24597e-07  -5.53013e-08  -1.39453e-08  -1.48014e-07  -5.59923e-08            -0   8.73737e-08  -2.68909e-07   2.81702e-07            -0   1.44552e-07  -4.44886e-07   2.03328e-06            -0    1.9563e-08  -6.02088e-08  -1.03124e-06
             3      0.471239   0.000185323  -2.74855e-08  -9.66843e-08   1.25161e-07  -8.02015e-07  -7.21848e-08  -1.72681e-08  -1.35749e-07  -6.14657e-08            -0    1.0482e-07  -2.05721e-07   3.15676e-07            -0   1.74234e-07  -3.41954e-07   2.25279e-06            -0    2.1137e-08  -4.14837e-08   -1.1682e-06
             3      0.628319   0.000150961  -2.52166e-08  -9.43574e-08   8.41002e-08  -7.26843e-07  -8.17559e-08  -1.82206e-08   -1.2332e-07  -5.64714e-08            -0   1.04444e-07  -1.43754e-07   2.87232e-07            -0   1.74948e-07  -2.40796e-07   2.05255e-06            -0   1.81534e-08  -2.49861e-08  -1.08991e-06
             3      0.785398   0.000121665  -2.06678e-08  -8.17955e-08    5.0611e-08  -5.78672e-07  -8.60964e-08  -1.73866e-08  -1.12519e-07  -4.61788e-08            -0   9.22487e-08  -9.22487e-08   2.26965e-07            -0   1.56243e-07  -1.56243e-07   1.64816e-06            -0    1.3199e-08   -1.3199e-08  -8.96873e-07
             3      0.942478   9.91795e-05  -1.59442e-08  -6.49749e-08   2.61802e-08  -4.19873e-07  -8.73093e-08  -1.51907e-08  -1.04105e-07  -3.42424e-08            -0   7.43631e-08  -5.40279e-08   1.61368e-07            -0   1.27664e-07  -9.27532e-08   1.20527e-06            -0   8.36077e-09  -6.07445e-09  -6.73799e-07
             3       1.09956   8.32605e-05  -1.20785e-08   -4.7489e-08   9.73372e-09  -2.80664e-07  -8.70275e-08  -1.20026e-08  -9.80933e-08  -2.26593e-08            -0   5.49632e-08  -2.80052e-08   1.04696e-07            -0   9.55366e-08  -4.86783e-08   8.07495e-07            -0   4.74969e-09  -2.42009e-09  -4.66268e-07
             3       1.25664   7.29295e-05  -9.38204e-09  -3.08155e-08  -5.12392e-10  -1.68073e-07   -8.6302e-08  -8.21574e-09  -9.41459e-08  -1.27382e-08            -0   3.60719e-08  -1.17205e-08   6.07278e-08            -0   6.30478e-08  -2.04855e-08   4.81231e-07            -0   2.64916e-09  -8.60763e-10  -2.88503e-07
             3       1.41372   6.71848e-05  -7.82996e-09  -1.51495e-08  -6.05858e-09  -7.80952e-08   -8.5672e-08   -4.1699e-09  -9.18835e-08  -5.26136e-09            -0   1.81777e-08  -2.87907e-09   2.75316e-08            -0   3.12811e-08  -4.95444e-09   2.21684e-07            -0   1.79193e-09  -2.83813e-10  -1.37857e-07
             3        1.5708   6.53074e-05  -7.30397e-09  -9.85673e-11   -7.7927e-09  -1.89276e-09  -8.53524e-08  -8.03932e-11  -9.10637e-08   1.93273e-10            -0   9.48401e-10  -5.80728e-26   7.43459e-10            -0    1.5965e-10  -9.77573e-27   4.68254e-09            -0   1.60453e-09  -9.82491e-26  -3.87889e-09
             3       1.72788   6.69983e-05  -7.72887e-09   1.48873e-08  -5.99091e-09   7.21254e-08  -8.53758e-08   3.94789e-09  -9.15988e-08   5.40196e-09            -0  -1.62427e-08  -2.57259e-09  -2.50424e-08            -0  -3.08003e-08  -4.87829e-09  -2.06285e-07            -0   1.37924e-09   2.18451e-10   1.27902e-07
             3       1.88496   7.24556e-05  -9.15093e-09   3.03368e-08  -4.08673e-10   1.57013e-07   -8.5708e-08    7.8699e-09  -9.35919e-08   1.24522e-08            -0  -3.39943e-08  -1.10454e-08  -5.57591e-08            -0  -6.20389e-08  -2.01577e-08  -4.51412e-07            -0   4.07753e-10   1.32487e-10   2.74137e-07
             3       2.04204   8.24016e-05  -1.17527e-08   4.66875e-08   9.71546e-09   2.66027e-07   -8.6363e-08   1.16666e-08  -9.74688e-08   2.25077e-08            -0  -5.26396e-08  -2.68212e-08  -9.74124e-08            -0  -9.36898e-08  -4.77373e-08  -7.67033e-07            -0   -1.8692e-09  -9.52405e-10   4.51043e-07
             3       2.19911   9.80089e-05  -1.57068e-08   6.39937e-08   2.57804e-08    4.0897e-07  -8.72076e-08   1.52705e-08  -1.03913e-07   3.53512e-08            -0  -7.18504e-08  -5.22024e-08  -1.54278e-07            -0  -1.25079e-07  -9.08752e-08  -1.17535e-06            -0  -5.67951e-09  -4.12641e-09   6.67216e-07
             3       2.35619   0.000120539  -2.07642e-08   8.10679e-08   4.97379e-08   5.81047e-07  -8.72828e-08   1.83446e-08  -1.13352e-07      4.92e-08            -0  -8.98678e-08  -8.98678e-08  -2.24083e-07            -0  -1.53592e-07  -1.53592e-07  -1.65727e-06            -0  -1.07022e-08  -1.07022e-08   9.08371e-07
             3       2.51327   0.000150416   -2.5684e-08   9.42563e-08   8.31125e-08   7.45835e-07  -8.42407e-08   2.00429e-08  -1.25322e-07   6.02261e-08            -0  -1.02601e-07  -1.41217e-07  -2.91249e-07            -0  -1.73126e-07  -2.38287e-07  -2.11022e-06            -0   -1.5813e-08  -2.17647e-08   1.11878e-06
             3       2.67035   0.000185731  -2.80069e-08   9.70922e-08   1.24736e-07   8.27881e-07  -7.48621e-08   1.91784e-08  -1.38292e-07   6.29608e-08            -0  -1.03659e-07  -2.03442e-07  -3.24571e-07            -0  -1.73726e-07  -3.40957e-07  -2.32904e-06            -0  -1.89864e-08  -3.72629e-08   1.19829e-06
             3       2.82743   0.000220945  -2.48566e-08   8.25476e-08   1.68235e-07   7.37322e-07  -5.68053e-08   1.49781e-08  -1.50028e-07   5.29629e-08            -0  -8.67017e-08   -2.6684e-07  -2.88424e-07            -0   -1.4494e-07  -4.46081e-07  -2.06835e-06            -0   -1.7843e-08  -5.49151e-08   1.03882e-06
             3       2.98451   0.000247419  -1.48585e-08   4.80591e-08   2.02095e-07   4.32545e-07  -3.04666e-08   7.86606e-09  -1.58124e-07   3.01578e-08            -0   -4.9982e-08  -3.15574e-07  -1.68068e-07            -0  -8.34593e-08  -5.26941e-07  -1.21142e-06            -0  -1.10786e-08  -6.99475e-08   6.00443e-07
             3       3.14159   0.000256856   4.54113e-11    -4.845e-11   2.14521e-07  -2.04422e-08   5.10004e-10   -5.4413e-10  -1.60567e-07  -3.74027e-10            -0  -4.08931e-23  -3.33918e-07   9.51014e-09            -0  -6.81521e-23  -5.56504e-07   5.93018e-08            -0  -9.40104e-24  -7.67653e-08  -2.55945e-08
             3       3.29867   0.000246001   1.49465e-08  -4.79369e-08   2.00724e-07  -4.64686e-07    3.0609e-08  -8.28121e-09  -1.56474e-07   -3.0611e-08            -0   4.99177e-08  -3.15168e-07   1.83671e-07            -0    8.2978e-08  -5.23903e-07   1.30369e-06            -0   1.14422e-08  -7.22431e-08  -6.42089e-07
             3       3.45575   0.000218663   2.49104e-08  -8.19539e-08   1.66222e-07  -7.51001e-07   5.48556e-08  -1.38866e-08  -1.46656e-07  -5.27416e-08            -0   8.64362e-08  -2.66023e-07   2.96278e-07            -0   1.43552e-07  -4.41809e-07   2.10535e-06            -0   1.88666e-08  -5.80653e-08   -1.0591e-06
             3       3.61283   0.000183241   2.79395e-08  -9.61125e-08   1.22971e-07  -8.25715e-07   7.07872e-08  -1.67634e-08  -1.33456e-07  -6.19647e-08            -0   1.03094e-07  -2.02333e-07   3.25331e-07            -0    1.7193e-07  -3.37432e-07   2.31867e-06            -0   2.02143e-08  -3.96729e-08   -1.1978e-06
             3       3.76991    0.00014818   2.54192e-08   -9.3214e-08   8.21586e-08  -7.35233e-07     7.902e-08  -1.71304e-08  -1.19855e-07  -5.83035e-08            -0   1.01818e-07   -1.4014e-07   2.88568e-07            -0   1.71826e-07  -2.36498e-07   2.07484e-06            -0   1.65548e-08  -2.27857e-08  -1.10411e-06
             3       3.92699   0.000118818   2.03487e-08  -8.03782e-08   4.96751e-08  -5.68356e-07   8.22783e-08  -1.57334e-08  -1.08412e-07   -4.6141e-08            -0   8.91901e-08  -8.91901e-08    2.2119e-07            -0   1.53468e-07  -1.53468e-07   1.61737e-06            -0   1.06494e-08  -1.06494e-08  -8.86273e-07
             3       4.08407   9.69304e-05   1.52914e-08  -6.39789e-08   2.63174e-08  -3.96967e-07    8.3563e-08  -1.33505e-08  -1.00501e-07  -3.13739e-08            -0   7.16824e-08  -5.20803e-08   1.52173e-07            -0   1.26309e-07  -9.17692e-08   1.14015e-06            -0   5.02832e-09  -3.65329e-09  -6.42412e-07
             3       4.24115   8.20078e-05   1.14683e-08  -4.74132e-08   1.04258e-08  -2.54066e-07   8.46931e-08   -1.0419e-08  -9.61049e-08  -1.85231e-08            -0   5.32186e-08  -2.71162e-08   9.51547e-08            -0   9.60554e-08  -4.89427e-08   7.33402e-07            -0   1.07728e-09  -5.48903e-10  -4.26462e-07
             3       4.39823   7.27072e-05   9.03386e-09  -3.15541e-08   1.18178e-10  -1.44715e-07   8.60198e-08  -7.05497e-09  -9.42064e-08  -9.69964e-09            -0   3.52682e-08  -1.14593e-08   5.22555e-08            -0   6.50164e-08  -2.11251e-08   4.16578e-07            -0  -8.39543e-10   2.72784e-10  -2.53211e-07
             3       4.55531   6.77284e-05   7.72755e-09  -1.61216e-08  -5.79399e-09  -6.24902e-08   8.71106e-08  -3.30592e-09  -9.35744e-08   -4.8511e-09            -0   1.79341e-08  -2.84049e-09   2.07997e-08            -0   3.35395e-08  -5.31214e-09   1.78457e-07            -0  -1.00477e-09    1.5914e-10  -1.16164e-07
             3       4.71239   6.61814e-05     7.301e-09  -7.28497e-10  -7.78954e-09   3.41734e-09   8.75726e-08   6.83609e-10  -9.34324e-08  -2.17282e-09            -0   8.67978e-10  -1.59445e-25  -3.45395e-09            -0   1.50308e-09  -2.76111e-25  -9.57415e-09            -0  -1.43755e-10   2.64074e-26   3.24058e-10
             3       4.86947   6.77364e-05   7.67088e-09   1.47685e-08  -5.94708e-09   6.69687e-08   8.73796e-08   4.68798e-09   -9.3646e-08   1.15935e-09            -0  -1.62965e-08  -2.58111e-09  -2.60037e-08            -0  -3.07927e-08  -4.87709e-09  -1.90292e-07            -0    7.3728e-10   1.16774e-10   1.15919e-07
             3       5.02655   7.26904e-05   8.95992e-09   3.04614e-08  -1.53895e-10    1.4407e-07   8.67907e-08   8.49872e-09  -9.46021e-08   7.63755e-09            -0  -3.38787e-08  -1.10079e-08  -5.36495e-08            -0  -6.27597e-08  -2.03919e-08  -4.12367e-07            -0   6.10014e-10   1.98205e-10   2.51693e-07
             3       5.18363    8.1969e-05   1.14775e-08   4.66691e-08   1.00357e-08   2.50611e-07   8.62222e-08   1.20037e-08  -9.71285e-08   1.82748e-08            -0  -5.21686e-08  -2.65812e-08  -9.37156e-08            -0  -9.40809e-08  -4.79366e-08  -7.20093e-07            -0  -1.29757e-09  -6.61144e-10   4.26857e-07
             3       5.34071   9.70105e-05   1.55244e-08   6.37179e-08   2.58205e-08   3.97887e-07   8.59594e-08   1.51625e-08  -1.02345e-07   3.23931e-08            -0  -7.10993e-08  -5.16567e-08    -1.515e-07            -0  -1.24531e-07   -9.0477e-08  -1.13997e-06            -0  -5.28061e-09  -3.83659e-09   6.50903e-07
             3       5.49779    0.00011933   2.08976e-08   8.08245e-08   4.92933e-08   5.80285e-07    8.5443e-08   1.77983e-08  -1.11122e-07   4.77027e-08            -0  -8.92567e-08  -8.92567e-08  -2.24651e-07            -0  -1.52406e-07  -1.52406e-07  -1.65084e-06            -0  -1.09285e-08  -1.09285e-08   9.07235e-07
             3       5.65487   0.000149464   2.62308e-08   9.44415e-08    8.2375e-08    7.5692e-07   8.25759e-08   1.93211e-08  -1.23294e-07   5.99981e-08            -0  -1.02597e-07  -1.41212e-07   -2.9591e-07            -0  -1.72131e-07  -2.36918e-07  -2.13882e-06            -0  -1.68414e-08  -2.31802e-08   1.13356e-06
             3       5.81195   0.000185341   2.87847e-08   9.77156e-08   1.24131e-07   8.45041e-07   7.40496e-08   1.87458e-08  -1.37232e-07   6.34637e-08            -0  -1.04323e-07  -2.04745e-07  -3.31611e-07            -0  -1.73395e-07  -3.40307e-07  -2.37841e-06            -0  -2.05737e-08  -4.03783e-08   1.22081e-06
             3       5.96903   0.000221036     2.546e-08   8.31372e-08   1.67967e-07   7.50831e-07   5.70383e-08   1.52004e-08  -1.50149e-07   5.30197e-08            -0  -8.75782e-08  -2.69538e-07   -2.9541e-07            -0  -1.45006e-07  -4.46282e-07  -2.10959e-06            -0   -1.9383e-08  -5.96548e-08   1.05669e-06
             3       6.12611   0.000247646   1.49903e-08   4.81893e-08   2.02018e-07   4.38932e-07   3.13113e-08   8.63927e-09  -1.59003e-07   2.80344e-08            -0  -5.05174e-08  -3.18954e-07  -1.74997e-07            -0   -8.3507e-08  -5.27243e-07  -1.23007e-06            -0  -1.19472e-08  -7.54319e-08    6.0823e-07


==> anc/gliss2RHIC.20-60.eosL.noTgrad.pt6/esw025 <==
             0             0     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       0.15708     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0      0.314159     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0      0.471239     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0      0.628319     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0      0.785398     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0      0.942478     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       1.09956     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       1.25664     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       1.41372     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0        1.5708     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       1.72788     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       1.88496     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.04204     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.19911     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.35619     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.51327     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.67035     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.82743     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       2.98451     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       3.14159     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       3.29867     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       3.45575     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       3.61283     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       3.76991     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       3.92699     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       4.08407     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       4.24115     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       4.39823     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       4.55531     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       4.71239     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       4.86947     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.02655     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.18363     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.34071     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.49779     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.65487     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.81195     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       5.96903     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
             0       6.12611     0.0826827             0   1.36822e-07  -8.84724e-05  -1.01454e-08            -0            -0            -0            -0
           0.2             0      0.081457   2.07496e-08   1.17595e-07  -8.60518e-05   -9.2736e-08            -0            -0  -5.73181e-06  -3.58965e-09
           0.2       0.15708     0.0814048  -2.48257e-06  -6.08328e-07  -8.60983e-05  -2.43436e-06            -0   8.85777e-07  -5.59258e-06   1.73448e-06
           0.2      0.314159     0.0812645  -4.91468e-06   -1.2615e-06  -8.62522e-05  -4.53225e-06            -0   1.68443e-06  -5.18414e-06   3.28336e-06
           0.2      0.471239     0.0810502  -7.20833e-06    -1.777e-06  -8.64968e-05  -6.16827e-06            -0   2.31735e-06  -4.54806e-06    4.4783e-06
           0.2      0.628319     0.0807834  -9.30354e-06  -2.10459e-06  -8.68066e-05  -7.17797e-06            -0   2.72343e-06  -3.74848e-06   5.20048e-06
           0.2      0.785398     0.0804908  -1.11498e-05  -2.21366e-06  -8.71501e-05  -7.46679e-06            -0     2.865e-06    -2.865e-06   5.38843e-06
           0.2      0.942478     0.0802013  -1.27071e-05   -2.0957e-06  -8.74931e-05  -7.01602e-06            -0   2.73097e-06  -1.98417e-06    5.0397e-06
           0.2       1.09956     0.0799429  -1.39454e-05  -1.76432e-06  -8.78021e-05  -5.87955e-06            -0   2.33716e-06  -1.19084e-06   4.20435e-06
           0.2       1.25664     0.0797406   -1.4844e-05  -1.25317e-06  -8.80478e-05  -4.17357e-06            -0   1.72389e-06  -5.60126e-07   2.97355e-06
           0.2       1.41372     0.0796136  -1.53894e-05  -6.12163e-07  -8.82072e-05   -2.0622e-06            -0   9.51602e-07  -1.50719e-07   1.46679e-06
           0.2        1.5708     0.0795741  -1.55745e-05   9.73713e-08  -8.82658e-05   2.58346e-07            -0   9.48787e-08  -5.80965e-24  -1.79657e-07
           0.2       1.72788      0.079626  -1.53968e-05   8.08218e-07  -8.82185e-05   2.57577e-06            -0  -7.64362e-07  -1.21063e-07  -1.82203e-06
           0.2       1.88496     0.0797651  -1.48586e-05   1.45309e-06  -8.80699e-05   4.67732e-06            -0  -1.54413e-06  -5.01719e-07  -3.31656e-06
           0.2       2.04204     0.0799789  -1.39669e-05   1.97044e-06  -8.78342e-05   6.36554e-06            -0  -2.16963e-06  -1.10548e-06  -4.52695e-06
           0.2       2.19911     0.0802477  -1.27351e-05   2.30999e-06  -8.75339e-05   7.47446e-06            -0  -2.58004e-06  -1.87451e-06  -5.33341e-06
           0.2       2.35619     0.0805465  -1.11837e-05   2.43767e-06  -8.71979e-05   7.88588e-06            -0  -2.73447e-06  -2.73447e-06  -5.64425e-06
           0.2       2.51327     0.0808467  -9.34251e-06   2.33936e-06  -8.68593e-05   7.54421e-06            -0  -2.61639e-06  -3.60115e-06  -5.40895e-06
           0.2       2.67035     0.0811194  -7.25144e-06   2.02307e-06   -8.6552e-05   6.46739e-06            -0  -2.23602e-06  -4.38843e-06  -4.63018e-06
           0.2       2.82743     0.0813376  -4.96089e-06   1.51891e-06  -8.63074e-05   4.75052e-06            -0   -1.6301e-06  -5.01695e-06   -3.3709e-06
           0.2       2.98451     0.0814798   -2.5308e-06   8.76653e-07  -8.61514e-05   2.56007e-06            -0  -8.58853e-07  -5.42259e-06  -1.75298e-06
           0.2       3.14159     0.0815318  -2.83833e-08   1.60858e-07  -8.61007e-05   1.17451e-07            -0  -6.81344e-22   -5.5636e-06   5.45113e-08
           0.2       3.29867     0.0814889    2.4752e-06  -5.55977e-07  -8.61616e-05  -2.32617e-06            -0   8.59304e-07  -5.42543e-06   1.85635e-06
           0.2       3.45575     0.0813558   4.90875e-06  -1.20131e-06  -8.63286e-05  -4.52027e-06            -0   1.63187e-06  -5.02239e-06   3.45794e-06
           0.2       3.61283     0.0811467   7.20498e-06  -1.71047e-06  -8.65855e-05   -6.2451e-06            -0   2.23988e-06  -4.39602e-06   4.69201e-06
           0.2       3.76991     0.0808832   9.30378e-06  -2.03346e-06  -8.69069e-05  -7.33662e-06            -0     2.623e-06  -3.61025e-06   5.43979e-06
           0.2       3.92699     0.0805918   1.11544e-05  -2.13983e-06  -8.72609e-05  -7.70212e-06            -0   2.74429e-06  -2.74429e-06   5.64249e-06
           0.2       4.08407     0.0803014   1.27164e-05  -2.02114e-06   -8.7613e-05  -7.32545e-06            -0   2.59336e-06  -1.88418e-06   5.30225e-06
           0.2       4.24115       0.08004   1.39595e-05    -1.691e-06   -8.7929e-05  -6.26248e-06            -0   2.18649e-06  -1.11407e-06   4.47412e-06
           0.2       4.39823     0.0798324   1.48621e-05  -1.18297e-06  -8.81786e-05  -4.62976e-06            -0   1.56431e-06  -5.08276e-07   3.25296e-06
           0.2       4.55531     0.0796976   1.54104e-05  -5.46799e-07  -8.83381e-05  -2.58958e-06            -0   7.87321e-07  -1.24699e-07   1.75943e-06
           0.2       4.71239     0.0796479   1.55968e-05   1.56366e-07  -8.83923e-05  -3.34098e-07            -0  -7.00127e-08   1.28611e-23   1.28036e-07
           0.2       4.86947     0.0796874   1.54187e-05   8.59522e-07  -8.83359e-05   1.92985e-06            -0  -9.26009e-07  -1.46665e-07  -1.50146e-06
           0.2       5.02655      0.079812   1.48783e-05   1.49558e-06  -8.81738e-05   3.99529e-06            -0  -1.69896e-06  -5.52024e-07  -2.99028e-06
           0.2       5.18363     0.0800099   1.39832e-05    2.0032e-06   -8.7921e-05   5.66953e-06            -0   -2.3143e-06  -1.17919e-06  -4.20654e-06
           0.2       5.34071     0.0802618    1.2747e-05   2.33231e-06  -8.76009e-05   6.78944e-06            -0  -2.71144e-06  -1.96997e-06  -5.03333e-06
           0.2       5.49779     0.0805435   1.11909e-05   2.44902e-06  -8.72438e-05   7.23723e-06            -0  -2.84965e-06  -2.84965e-06  -5.37972e-06
           0.2       5.65487     0.0808269   9.34506e-06   2.33944e-06  -8.68837e-05   6.95532e-06            -0  -2.71261e-06  -3.73359e-06  -5.19409e-06
           0.2       5.81195     0.0810835   7.24997e-06   2.01179e-06  -8.65558e-05   5.95771e-06            -0   -2.3108e-06  -4.53521e-06   -4.4765e-06
           0.2       5.96903      0.081287   4.95628e-06   1.49645e-06   -8.6292e-05   4.33426e-06            -0  -1.68137e-06  -5.17472e-06  -3.28619e-06
           0.2       6.12611     0.0814161    2.5241e-06   8.43448e-07  -8.61184e-05   2.24555e-06            -0   -8.8499e-07  -5.58761e-06  -1.74053e-06
           0.4             0     0.0766931   3.47489e-08   1.02963e-07  -7.80296e-05  -4.67831e-08            -0            -0  -1.97579e-05  -3.83527e-08
           0.4       0.15708     0.0765195  -4.92842e-06  -2.39729e-06  -7.82142e-05  -8.59368e-06            -0   3.04943e-06  -1.92533e-05   7.59163e-06
           0.4      0.314159     0.0760329  -9.70057e-06  -4.62769e-06  -7.87727e-05  -1.61398e-05            -0   5.77668e-06  -1.77788e-05    1.4232e-05
           0.4      0.471239     0.0752889  -1.41128e-05  -6.35454e-06  -7.96383e-05   -2.1836e-05            -0   7.89917e-06   -1.5503e-05   1.90916e-05
           0.4      0.628319     0.0743699  -1.80342e-05   -7.4101e-06  -8.07121e-05  -2.51246e-05            -0   9.21094e-06  -1.26778e-05   2.17063e-05
           0.4      0.785398     0.0733734   -2.1379e-05  -7.70823e-06  -8.18782e-05  -2.57876e-05            -0     9.602e-06    -9.602e-06   2.19706e-05
           0.4      0.942478     0.0723998  -2.41044e-05  -7.24586e-06  -8.30187e-05  -2.39218e-05            -0   9.06182e-06   -6.5838e-06   2.00835e-05
           0.4       1.09956     0.0715412  -2.62008e-05  -6.09315e-06  -8.40264e-05  -1.98644e-05            -0   7.67008e-06   -3.9081e-06   1.64423e-05
           0.4       1.25664     0.0708741  -2.76792e-05  -4.37746e-06  -8.48132e-05  -1.41015e-05            -0   5.57924e-06  -1.81281e-06   1.15266e-05
           0.4       1.41372     0.0704548  -2.85581e-05  -2.26578e-06   -8.5315e-05  -7.18755e-06            -0    2.9942e-06  -4.74234e-07   5.80987e-06
           0.4        1.5708     0.0703173   -2.8853e-05   5.09468e-08  -8.54929e-05   3.04826e-07            -0   1.52578e-07  -9.34273e-24  -2.83474e-07
           0.4       1.72788      0.070473    -2.857e-05   2.37072e-06  -8.53342e-05   7.80382e-06            -0  -2.69271e-06  -4.26484e-07  -6.37198e-06
           0.4       1.88496       0.07091  -2.77034e-05   4.49141e-06  -8.48517e-05   1.47365e-05            -0  -5.28908e-06  -1.71853e-06  -1.20792e-05
           0.4       2.04204     0.0715941  -2.62377e-05   6.22158e-06  -8.40839e-05   2.05261e-05            -0   -7.3995e-06  -3.77023e-06  -1.69903e-05
           0.4       2.19911     0.0724686  -2.41542e-05   7.39331e-06   -8.3094e-05   2.46085e-05            -0  -8.81927e-06  -6.40757e-06  -2.06356e-05
           0.4       2.35619     0.0734566  -2.14411e-05   7.87793e-06  -8.19687e-05   2.64828e-05            -0  -9.39509e-06  -9.39509e-06  -2.25244e-05
           0.4       2.51327     0.0744654  -1.81071e-05   7.60369e-06  -8.08132e-05   2.57941e-05            -0  -9.04523e-06  -1.24497e-05  -2.22358e-05
           0.4       2.67035      0.075394  -1.41944e-05   6.57216e-06  -7.97436e-05   2.24322e-05            -0  -7.77734e-06  -1.52639e-05  -1.95458e-05
           0.4       2.82743     0.0761442  -9.78844e-06   4.86829e-06  -7.88748e-05   1.66111e-05            -0  -5.69853e-06  -1.75383e-05  -1.45489e-05
           0.4       2.98451     0.0766328  -5.02052e-06   2.65907e-06  -7.83057e-05   8.89689e-06            -0  -3.01242e-06  -1.90197e-05  -7.72041e-06
           0.4       3.14159     0.0768043  -5.99956e-08    1.7777e-07  -7.81047e-05   1.56222e-07            -0  -2.39268e-21  -1.95377e-05   1.19143e-07
           0.4       3.29867     0.0766397   4.90216e-06   -2.3053e-06  -7.82976e-05  -8.57158e-06            -0   3.01434e-06  -1.90318e-05   7.94291e-06
           0.4       3.45575     0.0761591   9.67554e-06  -4.52005e-06   -7.8864e-05  -1.62507e-05            -0   5.70595e-06  -1.75611e-05   1.47232e-05
           0.4       3.61283     0.0754191   1.40921e-05  -6.23372e-06  -7.97403e-05  -2.20247e-05            -0   7.79313e-06  -1.52949e-05   1.96387e-05
           0.4       3.76991     0.0745032   1.80221e-05  -7.27967e-06  -8.08304e-05  -2.53438e-05            -0   9.07142e-06  -1.24857e-05   2.22179e-05
           0.4       3.92699     0.0735097   2.13804e-05  -7.57273e-06  -8.20194e-05  -2.60139e-05            -0   9.43301e-06  -9.43301e-06   2.23797e-05
           0.4       4.08407     0.0725388   2.41238e-05  -7.11028e-06  -8.31884e-05   -2.4166e-05            -0   8.86987e-06  -6.44434e-06   2.03734e-05
           0.4       4.24115     0.0716817   2.62409e-05  -5.96227e-06  -8.42265e-05  -2.01696e-05            -0   7.46361e-06   -3.8029e-06   1.66531e-05
           0.4       4.39823     0.0710132   2.77393e-05  -4.25525e-06  -8.50403e-05  -1.45288e-05            -0   5.36728e-06  -1.74393e-06   1.17397e-05
           0.4       4.55531     0.0705879   2.86337e-05  -2.15511e-06  -8.55593e-05  -7.79458e-06            -0   2.78475e-06  -4.41061e-07   6.11503e-06
           0.4       4.71239     0.0704385   2.89363e-05   1.48229e-07  -8.57398e-05  -5.14246e-07            -0  -4.86444e-08   8.93584e-24   1.77804e-07
           0.4       4.86947     0.0705758   2.86518e-05   2.45347e-06  -8.55666e-05   6.77885e-06            -0  -2.88269e-06  -4.56573e-07  -5.73905e-06
           0.4       5.02655      0.070989   2.77752e-05   4.55879e-06  -8.50536e-05   1.35511e-05            -0  -5.46685e-06  -1.77629e-06    -1.131e-05
           0.4       5.18363     0.0716453   2.62935e-05   6.27281e-06  -8.42433e-05   1.92544e-05            -0  -7.56487e-06  -3.85449e-06   -1.6155e-05
           0.4       5.34071       0.07249   2.41913e-05   7.42765e-06  -8.32049e-05   2.33363e-05            -0  -8.97144e-06  -6.51813e-06  -1.98143e-05
           0.4       5.49779     0.0734485     2.146e-05   7.89469e-06  -8.20309e-05   2.52909e-05            -0  -9.53177e-06  -9.53177e-06  -2.17857e-05
           0.4       5.65487     0.0744295   1.81104e-05   7.60233e-06  -8.08315e-05   2.47479e-05            -0  -9.16264e-06  -1.26113e-05  -2.16279e-05
           0.4       5.81195     0.0753334   1.41857e-05   6.55235e-06   -7.9726e-05   2.15767e-05            -0  -7.87093e-06  -1.54476e-05  -1.91001e-05
           0.4       5.96903     0.0760625   9.77149e-06   4.82993e-06  -7.88303e-05   1.59722e-05            -0  -5.76394e-06  -1.77396e-05  -1.42891e-05
           0.4       6.12611     0.0765343   4.99826e-06   2.60228e-06  -7.82427e-05   8.48176e-06            -0  -3.04623e-06  -1.92332e-05  -7.66563e-06
           0.6             0     0.0669855   4.16076e-08   8.78466e-08   -6.4349e-05   5.55103e-08            -0            -0  -3.48877e-05  -1.25497e-07
           0.6       0.15708     0.0666794  -6.79734e-06  -4.28364e-06  -6.46941e-05  -1.56608e-05            -0   5.37416e-06  -3.39311e-05   1.66796e-05
           0.6      0.314159     0.0658131  -1.32811e-05  -8.13506e-06  -6.57041e-05  -2.92421e-05            -0   1.01254e-05  -3.11629e-05   3.09099e-05
           0.6      0.471239     0.0644994  -1.91153e-05  -1.10355e-05  -6.72385e-05  -3.90203e-05            -0   1.37309e-05  -2.69484e-05   4.07072e-05
           0.6      0.628319     0.0629005  -2.41064e-05  -1.27081e-05  -6.90986e-05  -4.40863e-05            -0   1.58452e-05  -2.18091e-05   4.52205e-05
           0.6      0.785398      0.061198  -2.81721e-05   -1.3051e-05  -7.10664e-05  -4.43327e-05            -0   1.63281e-05  -1.63281e-05   4.45947e-05
           0.6      0.942478     0.0595662  -3.13236e-05   -1.2121e-05  -7.29396e-05   -4.0291e-05            -0   1.52295e-05  -1.10649e-05   3.96948e-05
           0.6       1.09956     0.0581533  -3.36324e-05  -1.00914e-05  -7.45529e-05  -3.28623e-05            -0   1.27469e-05  -6.49487e-06   3.17183e-05
           0.6       1.25664     0.0570719  -3.51926e-05  -7.20645e-06  -7.57848e-05  -2.30516e-05            -0   9.17499e-06  -2.98113e-06   2.18417e-05
           0.6       1.41372     0.0563978  -3.60909e-05  -3.74331e-06   -7.6556e-05  -1.17841e-05            -0   4.86057e-06  -7.69839e-07   1.09926e-05
           0.6        1.5708     0.0561737  -3.63863e-05   1.10925e-08  -7.68228e-05   1.63697e-07            -0   1.71698e-07  -1.05134e-23  -2.16861e-07
           0.6       1.72788      0.056413  -3.61004e-05   3.76916e-06  -7.65723e-05   1.21264e-05            -0  -4.51888e-06   -7.1572e-07  -1.14032e-05
           0.6       1.88496     0.0571019  -3.52137e-05   7.24352e-06  -7.58196e-05   2.34443e-05            -0  -8.84053e-06  -2.87246e-06  -2.22168e-05
           0.6       2.04204     0.0581977  -3.36684e-05   1.01476e-05  -7.46094e-05   3.33498e-05            -0  -1.24301e-05  -6.33345e-06  -3.21184e-05
           0.6       2.19911     0.0596248  -3.13777e-05   1.22039e-05  -7.30205e-05   4.09106e-05            -0  -1.49448e-05   -1.0858e-05  -4.02277e-05
           0.6       2.35619      0.061271  -2.82457e-05   1.31661e-05  -7.11711e-05   4.50865e-05            -0  -1.60899e-05  -1.60899e-05  -4.53371e-05
           0.6       2.51327     0.0629876   -2.4198e-05   1.28573e-05  -6.92221e-05   4.49196e-05            -0  -1.56628e-05   -2.1558e-05  -4.61414e-05
           0.6       2.67035     0.0645986  -1.92206e-05   1.12178e-05  -6.73705e-05   3.98266e-05            -0  -1.36058e-05  -2.67028e-05  -4.16512e-05
           0.6       2.82743     0.0659202   -1.3395e-05   8.34685e-06  -6.58305e-05   2.98967e-05            -0  -1.00518e-05  -3.09364e-05  -3.16599e-05
           0.6       2.98451     0.0667884  -6.91651e-06   4.52154e-06  -6.48005e-05   1.60677e-05            -0  -5.34244e-06  -3.37309e-05  -1.70606e-05
           0.6       3.14159     0.0670897  -8.23045e-08    1.7377e-07  -6.44238e-05   6.87202e-08            -0  -4.25156e-21  -3.47166e-05   1.69552e-07
           0.6       3.29867      0.066784   6.75072e-06  -4.17419e-06   -6.4756e-05  -1.58936e-05            -0   5.34692e-06  -3.37591e-05   1.73775e-05
           0.6       3.45575      0.065914   1.32281e-05  -8.00145e-06  -6.57527e-05  -2.96188e-05            -0   1.00689e-05  -3.09888e-05   3.19055e-05
           0.6       3.61283     0.0645957   1.90585e-05  -1.08794e-05  -6.72808e-05  -3.93961e-05            -0   1.36413e-05  -2.67725e-05   4.17648e-05
           0.6       3.76991     0.0629949   2.40541e-05  -1.25347e-05  -6.91495e-05  -4.43193e-05            -0   1.57198e-05  -2.16364e-05   4.60529e-05
           0.6       3.92699     0.0612961   2.81381e-05  -1.28691e-05  -7.11469e-05  -4.43439e-05            -0   1.61691e-05  -1.61691e-05    4.4987e-05
           0.6       4.08407     0.0596743   3.13242e-05  -1.19412e-05  -7.30716e-05   -4.0107e-05            -0   1.50465e-05  -1.09319e-05   3.96068e-05
           0.6       4.24115      0.058275   3.36802e-05  -9.92367e-06  -7.47515e-05  -3.26176e-05            -0   1.25557e-05  -6.39743e-06   3.13101e-05
           0.6       4.39823      0.057206   3.52908e-05  -7.05758e-06  -7.60511e-05  -2.29443e-05            -0   8.99299e-06    -2.922e-06   2.14103e-05
           0.6       4.55531     0.0565377   3.62301e-05  -3.61602e-06  -7.68738e-05  -1.20051e-05            -0   4.70141e-06   -7.4463e-07   1.08514e-05
           0.6       4.71239     0.0563083   3.65466e-05   1.17158e-07  -7.71613e-05  -5.00893e-07            -0   4.09762e-08   -7.5272e-24   1.40292e-07
           0.6       4.86947     0.0565299   3.62572e-05   3.85557e-06  -7.68937e-05   1.10167e-05            -0  -4.62436e-06  -7.32427e-07  -1.05157e-05
           0.6       5.02655     0.0571905   3.53453e-05   7.31159e-06  -7.60896e-05   2.19968e-05            -0  -8.93013e-06  -2.90158e-06  -2.09371e-05
           0.6       5.18363     0.0582515   3.37618e-05   1.01978e-05  -7.48053e-05   3.17385e-05            -0  -1.25145e-05  -6.37643e-06  -3.06814e-05
           0.6       5.34071     0.0596422   3.14306e-05   1.22361e-05  -7.31351e-05    3.9318e-05            -0   -1.5031e-05  -1.09206e-05  -3.88628e-05
           0.6       5.49779     0.0612544   2.82638e-05     1.318e-05  -7.12113e-05   4.36554e-05            -0  -1.61785e-05  -1.61785e-05   -4.4189e-05
           0.6       5.65487      0.062942   2.41912e-05   1.28527e-05  -6.92039e-05   4.37342e-05            -0   -1.5748e-05  -2.16752e-05  -4.52532e-05
           0.6       5.81195     0.0645298   1.91984e-05   1.11942e-05  -6.73136e-05   3.89232e-05            -0  -1.36785e-05  -2.68455e-05  -4.10107e-05
           0.6       5.96903     0.0658338   1.33643e-05   8.30363e-06  -6.57537e-05   2.92888e-05            -0  -1.01039e-05  -3.10966e-05  -3.12693e-05
           0.6       6.12611     0.0666902   6.88061e-06   4.45767e-06  -6.47192e-05   1.57614e-05            -0  -5.36916e-06  -3.38996e-05  -1.69742e-05
           0.8             0       0.05341   4.12844e-08   7.08472e-08  -4.78796e-05   9.70535e-08            -0            -0  -4.41996e-05  -1.54223e-07
           0.8       0.15708     0.0530209  -7.50773e-06  -5.38965e-06  -4.83305e-05  -2.02974e-05            -0   6.79222e-06  -4.28844e-05   2.49762e-05
           0.8      0.314159     0.0519212  -1.45505e-05  -1.01302e-05  -4.96265e-05  -3.75083e-05            -0   1.27142e-05  -3.91302e-05   4.56876e-05
           0.8      0.471239     0.0502734  -2.06922e-05  -1.35839e-05  -5.15564e-05  -4.92605e-05            -0   1.70721e-05  -3.35059e-05   5.90969e-05
           0.8      0.628319     0.0483013  -2.57148e-05   -1.5433e-05  -5.38344e-05  -5.45648e-05            -0   1.94624e-05  -2.67877e-05   6.42248e-05
           0.8      0.785398      0.046243  -2.95824e-05  -1.56229e-05  -5.61707e-05  -5.36773e-05            -0   1.97905e-05  -1.97905e-05   6.18093e-05
           0.8      0.942478     0.0443114  -3.23966e-05   -1.4308e-05  -5.83238e-05   -4.7713e-05            -0   1.82162e-05  -1.32348e-05   5.36513e-05
           0.8       1.09956     0.0426721  -3.43294e-05  -1.17677e-05  -6.01224e-05  -3.81395e-05            -0   1.50634e-05  -7.67521e-06   4.18637e-05
           0.8       1.25664     0.0414384  -3.55615e-05  -8.32805e-06  -6.14608e-05  -2.63479e-05            -0   1.07323e-05  -3.48715e-06   2.82784e-05
           0.8       1.41372     0.0406779  -3.62393e-05  -4.31067e-06  -6.22819e-05  -1.34061e-05            -0    5.6358e-06  -8.92623e-07    1.4118e-05
           0.8        1.5708     0.0404239  -3.64551e-05  -1.30842e-08  -6.25598e-05  -1.11533e-08            -0   1.68519e-07  -1.03188e-23  -5.85174e-08
           0.8       1.72788     0.0406861  -3.62408e-05   4.28666e-06  -6.22882e-05   1.33899e-05            -0  -5.29573e-06  -8.38761e-07  -1.41612e-05
           0.8       1.88496     0.0414541  -3.55678e-05   8.31192e-06  -6.14775e-05   2.63736e-05            -0  -1.03884e-05   -3.3754e-06   -2.8189e-05
           0.8       2.04204     0.0426948  -3.43475e-05   1.17682e-05  -6.01569e-05     3.829e-05            -0  -1.47272e-05  -7.50386e-06  -4.17789e-05
           0.8       2.19911     0.0443424  -3.24346e-05   1.43359e-05  -5.83842e-05   4.80898e-05            -0  -1.79099e-05  -1.30123e-05   -5.3851e-05
           0.8       2.35619     0.0462853  -2.96464e-05   1.56872e-05  -5.62616e-05   5.43299e-05            -0  -1.95383e-05  -1.95383e-05  -6.25249e-05
           0.8       2.51327     0.0483578  -2.58044e-05   1.55373e-05  -5.39525e-05   5.54297e-05            -0  -1.92792e-05  -2.65356e-05  -6.54433e-05
           0.8       2.67035     0.0503442  -2.08005e-05   1.37249e-05   -5.1689e-05   5.01598e-05            -0  -1.69574e-05  -3.32808e-05  -6.05098e-05
           0.8       2.82743     0.0520022  -1.46683e-05   1.03011e-05  -4.97542e-05   3.82224e-05            -0  -1.26546e-05  -3.89468e-05  -4.68417e-05
           0.8       2.98451     0.0531037  -7.62939e-06   5.58493e-06  -4.84321e-05   2.06716e-05            -0  -6.76987e-06  -4.27433e-05  -2.55284e-05
           0.8       3.14159     0.0534848  -8.61613e-08   1.47859e-07  -4.79387e-05  -8.20287e-08            -0  -5.39992e-21  -4.40937e-05     2.579e-07
           0.8       3.29867      0.053087   7.45036e-06  -5.28554e-06  -4.83585e-05  -2.07779e-05            -0   6.77637e-06  -4.27843e-05   2.60051e-05
           0.8       3.45575     0.0519727   1.44739e-05  -9.99407e-06  -4.96201e-05  -3.81642e-05            -0   1.26793e-05   -3.9023e-05   4.72041e-05
           0.8       3.61283     0.0503091   2.05949e-05  -1.34143e-05  -5.15214e-05  -4.98548e-05            -0   1.70086e-05  -3.33813e-05    6.0682e-05
           0.8       3.76991     0.0483273   2.56068e-05  -1.52358e-05  -5.37903e-05  -5.48359e-05            -0   1.93603e-05  -2.66471e-05   6.53351e-05
           0.8       3.92699     0.0462714   2.94874e-05  -1.54122e-05  -5.61508e-05  -5.34635e-05            -0   1.96486e-05  -1.96486e-05   6.20398e-05
           0.8       4.08407     0.0443563   3.23472e-05  -1.41025e-05  -5.83684e-05  -4.70456e-05            -0   1.80477e-05  -1.31124e-05   5.29431e-05
           0.8       4.24115     0.0427437   3.43546e-05  -1.15844e-05  -6.02644e-05  -3.72505e-05            -0   1.48934e-05  -7.58858e-06   4.05425e-05
           0.8       4.39823     0.0415381   3.56725e-05  -8.17642e-06  -6.17104e-05  -2.55874e-05            -0   1.05887e-05  -3.44047e-06   2.69164e-05
           0.8       4.55531     0.0407973   3.64222e-05  -4.19153e-06  -6.26186e-05  -1.31087e-05            -0   5.53824e-06  -8.77172e-07   1.32956e-05
           0.8       4.71239     0.0405472   3.66745e-05   7.84906e-08  -6.29363e-05  -3.73559e-07            -0   1.21584e-07  -2.23345e-23   2.24928e-08
           0.8       4.86947     0.0407947   3.64529e-05   4.35651e-06  -6.26457e-05   1.23722e-05            -0  -5.30317e-06  -8.39939e-07   -1.3151e-05
           0.8       5.02655     0.0415331   3.57361e-05   8.36377e-06  -6.17642e-05   2.48888e-05            -0  -1.03777e-05  -3.37191e-06  -2.65384e-05
           0.8       5.18363     0.0427366   3.44535e-05   1.18036e-05  -6.03431e-05   3.66256e-05            -0  -1.47211e-05  -7.50077e-06  -3.99416e-05
           0.8       5.34071     0.0443474   3.24801e-05   1.43555e-05  -5.84666e-05   4.65206e-05            -0  -1.79244e-05  -1.30229e-05  -5.22385e-05
           0.8       5.49779     0.0462597    2.9647e-05    1.5692e-05  -5.62581e-05   5.30315e-05            -0   -1.9577e-05   -1.9577e-05  -6.13441e-05
           0.8       5.65487     0.0483099   2.57795e-05   1.55284e-05  -5.38919e-05   5.44541e-05            -0  -1.93329e-05  -2.66095e-05  -6.46656e-05
           0.8       5.81195     0.0502816   2.07653e-05   1.37024e-05  -5.16003e-05   4.94803e-05            -0  -1.70104e-05  -3.33849e-05  -5.99891e-05
           0.8       5.96903     0.0519303   1.46306e-05   1.02637e-05  -4.96604e-05   3.78087e-05            -0  -1.26931e-05  -3.90655e-05  -4.64978e-05
           0.8       6.12611     0.0530273   7.59014e-06   5.52974e-06    -4.835e-05   2.05363e-05            -0  -6.78831e-06  -4.28597e-05  -2.54568e-05
             1             0     0.0389396   3.58935e-08   5.37774e-08  -3.24539e-05    5.3045e-08            -0            -0  -4.50798e-05  -7.67325e-08
             1       0.15708     0.0385416  -7.01908e-06  -5.43299e-06  -3.29226e-05    -2.097e-05            -0   6.90906e-06  -4.36221e-05   2.87124e-05
             1      0.314159     0.0374247  -1.34892e-05  -1.01206e-05  -3.42536e-05  -3.82865e-05            -0   1.28412e-05  -3.95212e-05   5.18272e-05
             1      0.471239      0.035773  -1.89437e-05  -1.34123e-05  -3.61944e-05  -4.94716e-05            -0   1.70594e-05  -3.34809e-05   6.59012e-05
             1      0.628319     0.0338304  -2.31852e-05  -1.50246e-05  -3.84189e-05  -5.37323e-05            -0   1.91951e-05  -2.64198e-05   7.01758e-05
             1      0.785398     0.0318432   -2.6242e-05   -1.4981e-05  -4.06218e-05  -5.17305e-05            -0   1.92445e-05  -1.92445e-05   6.60434e-05
             1      0.942478     0.0300169  -2.82951e-05  -1.35196e-05  -4.25782e-05  -4.49918e-05            -0   1.74688e-05  -1.26918e-05   5.60237e-05
             1       1.09956     0.0284977   -2.9586e-05  -1.09764e-05  -4.41567e-05  -3.52498e-05            -0    1.4266e-05  -7.26886e-06   4.27603e-05
             1       1.25664     0.0273735  -3.03407e-05  -7.69138e-06  -4.52981e-05  -2.39656e-05            -0   1.00618e-05  -3.26928e-06   2.83449e-05
             1       1.41372     0.0266885  -3.07271e-05   -3.9593e-06  -4.59836e-05  -1.21003e-05            -0    5.2458e-06  -8.30852e-07   1.39993e-05
             1        1.5708     0.0264597   -3.0843e-05  -2.13116e-08  -4.62104e-05  -1.15496e-07            -0   1.49598e-07  -9.16023e-24   6.49762e-08
             1       1.72788     0.0266904  -3.07204e-05   3.91615e-06  -4.59802e-05   1.18546e-05            -0  -4.93875e-06  -7.82221e-07  -1.37379e-05
             1       1.88496     0.0273761  -3.03306e-05   7.64929e-06  -4.52959e-05   2.37192e-05            -0   -9.7391e-06  -3.16443e-06  -2.78286e-05
             1       2.04204     0.0285004  -2.95808e-05   1.09432e-05  -4.41649e-05   3.51084e-05            -0  -1.39384e-05  -7.10195e-06  -4.21798e-05
             1       2.19911     0.0300219  -2.83074e-05   1.35085e-05   -4.2609e-05   4.51147e-05            -0  -1.71644e-05  -1.24707e-05  -5.58118e-05
             1       2.35619     0.0318557  -2.62832e-05   1.50051e-05  -4.06848e-05    5.2221e-05            -0  -1.89953e-05  -1.89953e-05  -6.65831e-05
             1       2.51327     0.0338564  -2.32578e-05   1.50896e-05  -3.85145e-05   5.45322e-05            -0   -1.9021e-05  -2.61802e-05  -7.14861e-05
             1       2.67035     0.0358149  -1.90389e-05   1.35136e-05  -3.63097e-05   5.03483e-05            -0  -1.69585e-05  -3.32829e-05  -6.75441e-05
             1       2.82743     0.0374784  -1.35932e-05   1.02477e-05  -3.43663e-05   3.89427e-05            -0  -1.27944e-05  -3.93772e-05  -5.31397e-05
             1       2.98451     0.0385966  -7.12379e-06   5.57825e-06  -3.30083e-05   2.12108e-05            -0   -6.8934e-06  -4.35232e-05   -2.9219e-05
             1       3.14159     0.0389839  -7.39585e-08   1.10808e-07  -3.24942e-05  -2.12007e-07            -0  -5.51194e-21  -4.50084e-05   3.80207e-07
             1       3.29867     0.0385727   6.96396e-06  -5.34884e-06   -3.2926e-05  -2.15638e-05            -0   6.89991e-06  -4.35643e-05   2.99068e-05
             1       3.45575     0.0374347   1.34043e-05  -1.00001e-05  -3.42126e-05  -3.90966e-05            -0   1.28194e-05  -3.94541e-05   5.36366e-05
             1       3.61283     0.0357597   1.88214e-05  -1.32501e-05  -3.61089e-05   -5.0209e-05            -0   1.70105e-05   -3.3385e-05   6.77776e-05
             1       3.76991     0.0338011   2.30336e-05  -1.48261e-05  -3.83058e-05  -5.40499e-05            -0   1.91036e-05  -2.62939e-05   7.13921e-05
             1       3.92699     0.0318141   2.60913e-05  -1.47643e-05  -4.05191e-05  -5.14024e-05            -0   1.91073e-05  -1.91073e-05   6.60727e-05
             1       4.08407     0.0300072   2.81916e-05  -1.33108e-05  -4.25382e-05  -4.40458e-05            -0   1.73031e-05  -1.25714e-05    5.4816e-05
             1       4.24115     0.0285218   2.95735e-05  -1.07986e-05  -4.42264e-05  -3.39759e-05            -0   1.41044e-05  -7.18654e-06   4.07704e-05
             1       4.39823     0.0274349   3.04388e-05  -7.55555e-06  -4.54968e-05  -2.28019e-05            -0   9.93901e-06  -3.22938e-06   2.63246e-05
             1       4.55531     0.0267782    3.0919e-05  -3.86279e-06    -4.629e-05  -1.14586e-05            -0   5.18385e-06  -8.21041e-07   1.26819e-05
             1       4.71239     0.0265591   3.10815e-05   4.58236e-08  -4.65678e-05  -2.28361e-07            -0   1.50609e-07  -2.76664e-23  -1.11298e-07
             1       4.86947     0.0267786   3.09472e-05   3.96315e-06  -4.63168e-05   1.10061e-05            -0  -4.89125e-06  -7.74698e-07  -1.27681e-05
             1       5.02655     0.0274363   3.04992e-05   7.68064e-06  -4.55514e-05   2.23768e-05            -0  -9.67267e-06  -3.14284e-06  -2.61049e-05
             1       5.18363     0.0285251   2.96715e-05     1.096e-05   -4.4309e-05   3.36263e-05            -0  -1.38821e-05  -7.07326e-06  -4.03005e-05
             1       5.34071      0.030014   2.83284e-05   1.35121e-05  -4.26453e-05   4.38138e-05            -0  -1.71395e-05  -1.24525e-05  -5.43086e-05
             1       5.49779     0.0318245   2.62596e-05   1.49987e-05  -4.06413e-05   5.12737e-05            -0  -1.90081e-05  -1.90081e-05  -6.56922e-05
             1       5.65487     0.0338126   2.32167e-05   1.50767e-05  -3.84275e-05   5.39349e-05            -0  -1.90611e-05  -2.62353e-05  -7.10931e-05
             1       5.81195     0.0357661    1.8998e-05   1.34952e-05  -3.62108e-05   4.99948e-05            -0  -1.70051e-05  -3.33744e-05  -6.73554e-05
             1       5.96903      0.037428    1.3558e-05   1.02216e-05  -3.42763e-05   3.87492e-05            -0  -1.28288e-05  -3.94829e-05  -5.29733e-05
             1       6.12611      0.038547   7.09129e-06    5.5399e-06  -3.29392e-05   2.11981e-05            -0  -6.90836e-06  -4.36177e-05  -2.91942e-05
           1.2             0     0.0262517   2.82802e-08   3.86148e-08  -2.03832e-05  -2.41898e-08            -0            -0  -3.93528e-05   4.30967e-08
           1.2       0.15708     0.0259036  -5.77311e-06  -4.68698e-06   -2.0798e-05  -1.84176e-05            -0   6.01454e-06  -3.79743e-05   2.72794e-05
           1.2      0.314159     0.0249364  -1.10007e-05  -8.65697e-06  -2.19645e-05  -3.32054e-05            -0   1.10963e-05  -3.41508e-05   4.86031e-05
           1.2      0.471239     0.0235252   -1.5254e-05  -1.13368e-05  -2.36285e-05   -4.2223e-05            -0    1.4579e-05  -2.86129e-05   6.08054e-05
           1.2      0.628319     0.0218939  -1.83842e-05  -1.25184e-05  -2.54766e-05  -4.49946e-05            -0   1.61851e-05  -2.22769e-05   6.35284e-05
           1.2      0.785398     0.0202575  -2.04706e-05  -1.22915e-05  -2.72375e-05  -4.24326e-05            -0   1.59943e-05  -1.59943e-05   5.85693e-05
           1.2      0.942478     0.0187838  -2.17317e-05  -1.09283e-05  -2.87382e-05  -3.61475e-05            -0   1.43158e-05   -1.0401e-05   4.86517e-05
           1.2       1.09956     0.0175811  -2.24245e-05  -8.75734e-06  -2.99026e-05  -2.77818e-05            -0   1.15455e-05  -5.88273e-06   3.63883e-05
           1.2       1.25664     0.0167054  -2.27705e-05  -6.07465e-06  -3.07179e-05  -1.85934e-05            -0   8.06235e-06  -2.61962e-06   2.36934e-05
           1.2       1.41372      0.016178  -2.29221e-05  -3.10777e-06  -3.11965e-05  -9.30357e-06            -0   4.17613e-06  -6.61433e-07   1.15633e-05
           1.2        1.5708      0.016002  -2.29608e-05  -1.95024e-08  -3.13514e-05  -1.39299e-07            -0   1.19853e-07  -7.33891e-24   1.09699e-07
           1.2       1.72788     0.0161763  -2.29111e-05   3.06596e-06   -3.1188e-05   8.99238e-06            -0  -3.92602e-06  -6.21821e-07  -1.11815e-05
           1.2       1.88496     0.0167006  -2.27502e-05   6.02773e-06   -3.0704e-05   1.82382e-05            -0  -7.78971e-06  -2.53103e-06  -2.29831e-05
           1.2       2.04204     0.0175721   -2.2402e-05   8.71117e-06  -2.98917e-05   2.74888e-05            -0  -1.12589e-05  -5.73671e-06  -3.55472e-05
           1.2       2.19911     0.0187732  -2.17216e-05   1.08968e-05  -2.87441e-05   3.61019e-05            -0  -1.40437e-05  -1.02033e-05   -4.8171e-05
           1.2       2.35619     0.0202515  -2.04882e-05     1.229e-05   -2.7273e-05     4.277e-05            -0   -1.5771e-05   -1.5771e-05  -5.89052e-05
           1.2       2.51327        0.0219  -1.84351e-05   1.25547e-05  -2.55449e-05   4.56705e-05            -0  -1.60322e-05  -2.20664e-05    -6.473e-05
           1.2       2.67035     0.0235471  -1.53289e-05   1.14057e-05  -2.37187e-05   4.29891e-05            -0  -1.44945e-05   -2.8447e-05  -6.23887e-05
           1.2       2.82743     0.0249702  -1.10828e-05   8.74568e-06  -2.20545e-05   3.37347e-05            -0  -1.10596e-05   -3.4038e-05  -4.98165e-05
           1.2       2.98451     0.0259381  -5.85267e-06   4.78652e-06   -2.0864e-05    1.8507e-05            -0  -6.00255e-06  -3.78986e-05  -2.76011e-05
           1.2       3.14159      0.026274  -5.46489e-08   7.46194e-08   -2.0408e-05  -2.75977e-07            -0  -4.81161e-21  -3.92898e-05   4.70789e-07
           1.2       3.29867     0.0259129    5.7288e-06  -4.62695e-06  -2.07903e-05  -1.89836e-05            -0   6.00738e-06  -3.79291e-05   2.84358e-05
           1.2       3.45575      0.024924   1.09226e-05  -8.56138e-06  -2.19139e-05  -3.40058e-05            -0   1.10784e-05  -3.40959e-05   5.03862e-05
           1.2       3.61283     0.0234878   1.51299e-05  -1.11975e-05  -2.35287e-05    -4.297e-05            -0   1.45344e-05  -2.85253e-05   6.26386e-05
           1.2       3.76991     0.0218384   1.82183e-05  -1.23392e-05   -2.5338e-05  -4.53232e-05            -0   1.60965e-05  -2.21549e-05    6.4649e-05
           1.2       3.92699     0.0202004   2.02938e-05  -1.20921e-05  -2.70955e-05  -4.21011e-05            -0   1.58594e-05  -1.58594e-05   5.84475e-05
           1.2       4.08407     0.0187451   2.15959e-05  -1.07384e-05   -2.8647e-05  -3.51797e-05            -0   1.41544e-05  -1.02838e-05   4.72714e-05
           1.2       4.24115     0.0175759   2.23808e-05  -8.60258e-06  -2.99145e-05  -2.64701e-05            -0   1.13931e-05  -5.80505e-06   3.42434e-05
           1.2       4.39823     0.0167379   2.28428e-05   -5.9653e-06  -3.08573e-05  -1.73732e-05            -0   7.95351e-06  -2.58425e-06   2.15481e-05
           1.2       4.55531     0.0162395   2.30932e-05  -3.03795e-06  -3.14441e-05  -8.57419e-06            -0   4.13022e-06  -6.54163e-07   1.01331e-05
           1.2       4.71239     0.0160751   2.31796e-05   2.40609e-08  -3.16501e-05  -1.17247e-07            -0    1.3565e-07  -2.49185e-23   -1.9528e-07
           1.2       4.86947     0.0162409   2.31153e-05   3.09362e-06  -3.14658e-05   8.33672e-06            -0   -3.8662e-06  -6.12346e-07  -1.03743e-05
           1.2       5.02655     0.0167412   2.28919e-05    6.0428e-06  -3.09025e-05   1.71485e-05            -0  -7.71206e-06   -2.5058e-06   -2.1463e-05
           1.2       5.18363     0.0175827   2.24638e-05   8.71327e-06  -2.99853e-05   2.63136e-05            -0  -1.11908e-05  -5.70199e-06  -3.39201e-05
           1.2       5.34071     0.0187576   2.17164e-05   1.08875e-05  -2.87421e-05   3.51501e-05            -0  -1.40067e-05  -1.01765e-05  -4.69806e-05
           1.2       5.49779     0.0202203   2.04465e-05   1.22747e-05  -2.72077e-05   4.21901e-05            -0  -1.57741e-05  -1.57741e-05  -5.83848e-05
           1.2       5.65487     0.0218641   1.83866e-05   1.25394e-05  -2.54534e-05   4.54177e-05            -0   -1.6067e-05  -2.21143e-05  -6.47212e-05
           1.2       5.81195     0.0235132   1.52903e-05   1.13923e-05   -2.3629e-05   4.29063e-05            -0  -1.45396e-05  -2.85356e-05  -6.25176e-05
           1.2       5.96903     0.0249395   1.10562e-05   8.73116e-06  -2.19816e-05   3.37022e-05            -0  -1.10938e-05  -3.41431e-05  -4.98336e-05
           1.2       6.12611     0.0259102   5.83128e-06   4.76494e-06  -2.08135e-05   1.85478e-05            -0  -6.01704e-06  -3.79901e-05  -2.76231e-05
           1.4             0     0.0165909   2.06193e-08   2.63659e-08  -1.20661e-05  -8.29617e-08            -0            -0  -3.06005e-05   1.31656e-07
           1.4       0.15708     0.0163198  -4.30257e-06  -3.60753e-06  -1.23923e-05  -1.43526e-05            -0   4.66363e-06   -2.9445e-05   2.25341e-05
           1.4      0.314159     0.0155751  -8.12931e-06  -6.60801e-06  -1.33014e-05  -2.55524e-05            -0   8.53946e-06  -2.62817e-05   3.96497e-05
           1.4      0.471239     0.0145029  -1.11309e-05  -8.55078e-06  -1.45693e-05  -3.19863e-05            -0   1.10947e-05  -2.17745e-05   4.88412e-05
           1.4      0.628319     0.0132843  -1.32115e-05  -9.30682e-06  -1.59314e-05  -3.34655e-05            -0   1.21513e-05  -1.67249e-05   5.01194e-05
           1.4      0.785398      0.012085  -1.44745e-05   -8.9986e-06  -1.71765e-05  -3.09442e-05            -0   1.18363e-05  -1.18363e-05   4.53302e-05
           1.4      0.942478     0.0110257   -1.5132e-05  -7.88286e-06  -1.81898e-05  -2.58489e-05            -0   1.04474e-05  -7.59048e-06   3.69352e-05
           1.4       1.09956     0.0101767  -1.54125e-05  -6.23554e-06  -1.89417e-05  -1.95093e-05            -0   8.32235e-06  -4.24045e-06   2.71159e-05
           1.4       1.25664    0.00956806  -1.55006e-05  -4.28206e-06  -1.94493e-05  -1.28607e-05            -0   5.75518e-06  -1.86997e-06   1.73625e-05
           1.4       1.41372    0.00920541  -1.55138e-05  -2.17667e-06    -1.974e-05  -6.37385e-06            -0   2.96274e-06  -4.69252e-07   8.37076e-06
           1.4        1.5708     0.0090847  -1.55094e-05  -1.40164e-08  -1.98319e-05  -1.17118e-07            -0   8.70572e-08  -5.33071e-24   9.98321e-08
           1.4       1.72788    0.00920256  -1.55025e-05   2.14482e-06  -1.97305e-05   6.09993e-06            -0  -2.77835e-06  -4.40047e-07  -8.01346e-06
           1.4       1.88496     0.0095608  -1.54778e-05   4.24189e-06  -1.94317e-05   1.25202e-05            -0  -5.54761e-06  -1.80253e-06  -1.66775e-05
           1.4       2.04204      0.010164   -1.5383e-05   6.19073e-06  -1.89221e-05   1.91925e-05            -0  -8.09735e-06  -4.12581e-06  -2.62706e-05
           1.4       2.19911     0.0110097  -1.51094e-05   7.84594e-06  -1.81809e-05    2.5731e-05            -0  -1.02293e-05  -7.43205e-06   -3.6382e-05
           1.4       2.35619     0.0120717  -1.44755e-05   8.98502e-06  -1.71918e-05   3.11637e-05            -0  -1.16559e-05  -1.16559e-05  -4.55073e-05
           1.4       2.51327     0.0132811  -1.32437e-05   9.32504e-06  -1.59762e-05   3.39936e-05            -0  -1.20287e-05  -1.65561e-05  -5.10931e-05
           1.4       2.67035     0.0145136  -1.11857e-05   8.59612e-06  -1.46346e-05   3.25963e-05            -0  -1.10285e-05  -2.16447e-05   -5.0168e-05
           1.4       2.82743     0.0155963  -8.18943e-06   6.66723e-06  -1.33679e-05   2.59386e-05            -0   -8.5115e-06  -2.61957e-05  -4.06203e-05
           1.4       2.98451     0.0163411  -4.35772e-06   3.67144e-06  -1.24396e-05   1.43317e-05            -0  -4.65395e-06  -2.93839e-05  -2.26637e-05
           1.4       3.14159     0.0166003   -3.5991e-08   4.60217e-08  -1.20803e-05  -2.74966e-07            -0  -3.73992e-21  -3.05388e-05   4.86086e-07
           1.4       3.29867     0.0163189   4.27135e-06  -3.56864e-06  -1.23826e-05  -1.48102e-05            -0   4.65663e-06  -2.94008e-05   2.35113e-05
           1.4       3.45575     0.0155557   8.06683e-06  -6.53849e-06  -1.32569e-05  -2.62279e-05            -0   8.52225e-06  -2.62288e-05   4.11691e-05
           1.4       3.61283     0.0144615   1.10231e-05  -8.44146e-06  -1.44801e-05  -3.26327e-05            -0   1.10522e-05  -2.16911e-05   5.03854e-05
           1.4       3.76991     0.0132265    1.3059e-05  -9.15991e-06  -1.58016e-05  -3.37588e-05            -0   1.20681e-05  -1.66104e-05   5.10159e-05
           1.4       3.92699     0.0120249   1.43042e-05  -8.83268e-06  -1.70345e-05  -3.06698e-05            -0    1.1712e-05   -1.1712e-05   4.51369e-05
           1.4       4.08407     0.0109806   1.49932e-05  -7.72657e-06   -1.8084e-05  -2.50286e-05            -0   1.03023e-05  -7.48507e-06   3.56732e-05
           1.4       4.24115     0.0101598   1.53546e-05  -6.11309e-06  -1.89209e-05  -1.83962e-05            -0   8.18936e-06  -4.17269e-06   2.52342e-05
           1.4       4.39823     0.0095829   1.55469e-05  -4.20171e-06  -1.95377e-05  -1.18217e-05            -0   5.66373e-06  -1.84026e-06   1.55097e-05
           1.4       4.55531    0.00924494   1.56486e-05  -2.13061e-06  -1.99219e-05   -5.7357e-06            -0   2.92645e-06  -4.63504e-07   7.12775e-06
           1.4       4.71239    0.00913443   1.56858e-05   1.17206e-08  -2.00574e-05  -4.98412e-08            -0   1.01815e-07  -1.87031e-23  -2.12603e-07
           1.4       4.86947    0.00924616    1.5664e-05   2.15961e-06  -1.99371e-05   5.62826e-06            -0  -2.72821e-06  -4.32107e-07    -7.416e-06
           1.4       5.02655    0.00958586   1.55821e-05   4.24714e-06  -1.95703e-05   1.17144e-05            -0  -5.48229e-06   -1.7813e-06  -1.55024e-05
           1.4       5.18363      0.010166   1.54167e-05   6.18452e-06  -1.89737e-05   1.83427e-05            -0  -8.03771e-06  -4.09542e-06  -2.50269e-05
           1.4       5.34071     0.0109926    1.5087e-05   7.82968e-06  -1.81574e-05   2.50941e-05            -0  -1.01939e-05  -7.40631e-06   -3.5539e-05
           1.4       5.49779     0.0120449    1.4427e-05   8.96534e-06  -1.71239e-05   3.08573e-05            -0  -1.16551e-05  -1.16551e-05  -4.52718e-05
           1.4       5.65487     0.0132543   1.31968e-05   9.30937e-06  -1.58958e-05   3.39592e-05            -0   -1.2058e-05  -1.65964e-05  -5.13131e-05
           1.4       5.81195     0.0144921   1.11542e-05   8.58705e-06  -1.45638e-05   3.26691e-05            -0  -1.10697e-05  -2.17254e-05  -5.04746e-05
           1.4       5.96903     0.0155797   8.17237e-06   6.66129e-06  -1.33156e-05   2.59903e-05            -0  -8.54384e-06  -2.62952e-05  -4.07516e-05
           1.4       6.12611     0.0163275   4.34652e-06   3.66219e-06  -1.24065e-05   1.43815e-05            -0  -4.66798e-06  -2.94725e-05  -2.27146e-05
           1.6             0    0.00995506   1.41012e-08   1.71909e-08  -6.82861e-06  -1.05941e-07            -0            -0  -2.17989e-05    1.6428e-07
           1.6       0.15708    0.00976176  -2.97147e-06  -2.54899e-06   -7.0633e-06  -1.02256e-05            -0   3.31277e-06   -2.0916e-05   1.67719e-05
           1.6      0.314159    0.00923669  -5.56737e-06  -4.63088e-06  -7.71159e-06  -1.79813e-05            -0   6.02019e-06  -1.85282e-05   2.91614e-05
           1.6      0.471239    0.00849078   -7.5285e-06  -5.92133e-06  -8.59517e-06  -2.21679e-05            -0    7.7342e-06  -1.51792e-05   3.53916e-05
           1.6      0.628319     0.0076569  -8.80214e-06  -6.35302e-06  -9.51211e-06  -2.27849e-05            -0   8.35727e-06  -1.15028e-05   3.57008e-05
           1.6      0.785398    0.00685116   -9.4911e-06  -6.04973e-06  -1.03137e-05  -2.06751e-05            -0   8.02527e-06  -8.02527e-06   3.17124e-05
           1.6      0.942478    0.00615259  -9.77352e-06  -5.22266e-06  -1.09333e-05  -1.69533e-05            -0   6.98706e-06   -5.0764e-06   2.53814e-05
           1.6       1.09956     0.0056023  -9.82868e-06  -4.07894e-06  -1.13697e-05  -1.25784e-05            -0   5.49898e-06  -2.80187e-06   1.83169e-05
           1.6       1.25664     0.0052135  -9.79284e-06   -2.7735e-06  -1.16518e-05  -8.17311e-06            -0   3.76667e-06  -1.22386e-06   1.15467e-05
           1.6       1.41372    0.00498424  -9.74687e-06  -1.40077e-06  -1.18088e-05  -4.01148e-06            -0   1.92749e-06  -3.05284e-07   5.50021e-06
           1.6        1.5708    0.00490813    -9.726e-06  -8.66748e-09  -1.18571e-05  -8.19722e-08            -0    5.8059e-08  -3.55509e-24   7.07868e-08
           1.6       1.72788    0.00498153  -9.73768e-06   1.37972e-06  -1.18008e-05   3.81053e-06            -0  -1.80289e-06   -2.8555e-07  -5.22942e-06
           1.6       1.88496    0.00520673   -9.7727e-06   2.74382e-06  -1.16356e-05   7.90445e-06            -0  -3.62241e-06  -1.17699e-06  -1.10014e-05
           1.6       2.04204    0.00559055  -9.80014e-06    4.0425e-06  -1.13492e-05   1.23098e-05            -0  -5.33829e-06     -2.72e-06  -1.76194e-05
           1.6       2.19911     0.0061375  -9.74786e-06   5.18947e-06  -1.09187e-05    1.6828e-05            -0  -6.82822e-06  -4.96099e-06  -2.48909e-05
           1.6       2.35619    0.00683763  -9.48371e-06    6.0333e-06  -1.03174e-05   2.08128e-05            -0  -7.89258e-06  -7.89258e-06  -3.17911e-05
           1.6       2.51327    0.00765111  -8.82094e-06   6.36138e-06  -9.53959e-06   2.31699e-05            -0  -8.26714e-06  -1.13787e-05   -3.6417e-05
           1.6       2.67035    0.00849609  -7.56656e-06   5.95065e-06  -8.63984e-06   2.26169e-05            -0  -7.68612e-06  -1.50849e-05  -3.63919e-05
           1.6       2.82743     0.0092503  -5.60899e-06   4.66919e-06  -7.75789e-06   1.82419e-05            -0  -5.99989e-06  -1.84658e-05  -2.98615e-05
           1.6       2.98451    0.00977499  -3.00716e-06   2.58799e-06  -7.09524e-06     1.015e-05            -0   -3.3051e-06  -2.08676e-05  -1.67727e-05
           1.6       3.14159    0.00995816  -2.16471e-08   2.63902e-08  -6.83616e-06  -2.33673e-07            -0  -2.66262e-21   -2.1742e-05   4.32985e-07
           1.6       3.29867    0.00975762   2.95151e-06  -2.52561e-06  -7.05536e-06  -1.05556e-05            -0   3.30606e-06  -2.08737e-05   1.75173e-05
           1.6       3.45575    0.00921875   5.52219e-06  -4.58368e-06  -7.67859e-06  -1.84892e-05            -0   6.00409e-06  -1.84787e-05   3.03211e-05
           1.6       3.61283    0.00845583   7.44482e-06  -5.84179e-06  -8.52657e-06   -2.2664e-05            -0   7.69622e-06  -1.51047e-05   3.65531e-05
           1.6       3.76991    0.00760898   8.67836e-06  -6.24216e-06  -9.40797e-06  -2.30153e-05            -0   8.28546e-06   -1.1404e-05   3.63423e-05
           1.6       3.92699     0.0068011   9.34843e-06  -5.92303e-06  -1.01944e-05  -2.04736e-05            -0   7.92091e-06  -7.92091e-06   3.15124e-05
           1.6       4.08407    0.00611365   9.65297e-06  -5.10457e-06  -1.08374e-05  -1.63402e-05            -0   6.86859e-06  -4.99032e-06    2.4385e-05
           1.6       4.24115    0.00558437   9.77183e-06  -3.98966e-06  -1.13374e-05  -1.17494e-05            -0   5.39356e-06  -2.74816e-06   1.68829e-05
           1.6       4.39823    0.00521919   9.81924e-06  -2.71882e-06  -1.17034e-05  -7.40179e-06            -0    3.6963e-06    -1.201e-06   1.01576e-05
           1.6       4.55531    0.00500829   9.84359e-06   -1.3726e-06  -1.19326e-05  -3.53394e-06            -0   1.89999e-06  -3.00929e-07   4.56828e-06
           1.6       4.71239    0.00493989   9.85473e-06   5.45193e-09   -1.2014e-05  -1.58062e-08            -0    6.7852e-08  -1.24642e-23  -1.84165e-07
           1.6       4.86947    0.00500909   9.85327e-06   1.38716e-06  -1.19422e-05   3.49311e-06            -0    -1.768e-06  -2.80024e-07  -4.82699e-06
           1.6       5.02655    0.00522115   9.84224e-06   2.74438e-06  -1.17246e-05   7.35404e-06            -0  -3.57573e-06  -1.16182e-06  -1.01809e-05
           1.6       5.18363    0.00558867   9.81406e-06   4.03338e-06  -1.13729e-05   1.17392e-05            -0  -5.29335e-06  -2.69709e-06  -1.67542e-05
           1.6       5.34071    0.00612255   9.71937e-06   5.17171e-06  -1.08887e-05   1.64281e-05            -0  -6.79894e-06  -4.93972e-06   -2.4338e-05
           1.6       5.49779    0.00681707   9.43822e-06   6.01353e-06  -1.02587e-05   2.06711e-05            -0  -7.88923e-06  -7.88923e-06  -3.17181e-05
           1.6       5.65487    0.00763251   8.78146e-06   6.34719e-06  -9.47723e-06   2.32345e-05            -0  -8.28905e-06  -1.14089e-05  -3.67071e-05
           1.6       5.81195    0.00848324   7.54343e-06    5.9448e-06   -8.5892e-06   2.27459e-05            -0  -7.71976e-06  -1.51509e-05  -3.67377e-05
           1.6       5.96903    0.00924234   5.59958e-06   4.66829e-06  -7.72355e-06   1.83206e-05            -0  -6.02755e-06  -1.85509e-05  -3.00307e-05
           1.6       6.12611    0.00976937   3.00294e-06   2.58593e-06  -7.07532e-06   1.01905e-05            -0  -3.31754e-06  -2.09461e-05  -1.68326e-05
           1.8             0    0.00573177   9.13448e-09   1.07468e-08  -3.73536e-06  -1.00624e-07            -0            -0  -1.45183e-05   1.53801e-07
           1.8       0.15708    0.00560289  -1.93395e-06  -1.68707e-06  -3.89308e-06  -6.80409e-06            -0   2.20006e-06  -1.38906e-05   1.15367e-05
           1.8      0.314159    0.00525681  -3.59351e-06  -3.04015e-06  -4.32486e-06  -1.18222e-05            -0   3.96794e-06  -1.22121e-05   1.98328e-05
           1.8      0.471239    0.00477153  -4.79998e-06   -3.8415e-06  -4.89974e-06  -1.43598e-05            -0   5.04083e-06  -9.89319e-06   2.37277e-05
           1.8      0.628319    0.00423771   -5.5296e-06  -4.06335e-06  -5.47534e-06  -1.45077e-05            -0   5.37443e-06  -7.39727e-06   2.35441e-05
           1.8      0.785398    0.00373102  -5.86991e-06  -3.81163e-06  -5.95496e-06  -1.29282e-05            -0   5.08878e-06  -5.08878e-06   2.05585e-05
           1.8      0.942478    0.00329951  -5.95577e-06  -3.24358e-06  -6.30458e-06  -1.04159e-05            -0   4.37121e-06  -3.17587e-06   1.61807e-05
           1.8       1.09956    0.00296512  -5.91516e-06  -2.50183e-06  -6.53581e-06  -7.60444e-06            -0   3.39981e-06  -1.73229e-06   1.14928e-05
           1.8       1.25664     0.0027321  -5.84023e-06  -1.68474e-06  -6.67731e-06  -4.87404e-06            -0   2.30719e-06  -7.49653e-07   7.14026e-06
           1.8       1.41372    0.00259606  -5.78186e-06   -8.4546e-07  -6.75331e-06  -2.36929e-06            -0   1.17371e-06  -1.85898e-07   3.36187e-06
           1.8        1.5708    0.00255103  -5.75935e-06  -4.80563e-09  -6.77594e-06   -5.1094e-08            -0   3.60758e-08  -2.20901e-24   4.33229e-08
           1.8       1.72788    0.00259399  -5.77532e-06    8.3285e-07  -6.74752e-06   2.23779e-06            -0  -1.09539e-06  -1.73493e-07  -3.18151e-06
           1.8       1.88496    0.00272693  -5.82487e-06   1.66485e-06  -6.66476e-06   4.68622e-06            -0  -2.21422e-06  -7.19443e-07  -6.75696e-06
           1.8       2.04204     0.0029561  -5.89183e-06   2.47537e-06   -6.5185e-06   7.40646e-06            -0  -3.29364e-06   -1.6782e-06  -1.09867e-05
           1.8       2.19911    0.00328777  -5.93292e-06   3.21777e-06   -6.2901e-06   1.03129e-05            -0  -4.26426e-06  -3.09816e-06  -1.58072e-05
           1.8       2.35619    0.00372018  -5.86019e-06   3.79713e-06  -5.95329e-06   1.30123e-05            -0  -4.99844e-06  -4.99844e-06  -2.05856e-05
           1.8       2.51327    0.00423241   -5.5401e-06   4.06692e-06  -5.49146e-06   1.47717e-05            -0  -5.31295e-06  -7.31265e-06  -2.40323e-05
           1.8       2.67035    0.00477436  -4.82548e-06   3.86028e-06  -4.92896e-06   1.46693e-05            -0  -5.00822e-06  -9.82919e-06  -2.44234e-05
           1.8       2.82743    0.00526567  -3.62114e-06   3.06437e-06  -4.35553e-06   1.19875e-05            -0  -3.95405e-06  -1.21693e-05  -2.03011e-05
           1.8       2.98451    0.00561118  -1.95586e-06   1.70991e-06  -3.91364e-06   6.71609e-06            -0  -2.19434e-06  -1.38545e-05  -1.14778e-05
           1.8       3.14159    0.00573217  -1.20861e-08   1.42195e-08  -3.73912e-06  -1.78089e-07            -0  -1.77218e-21   -1.4471e-05   3.44209e-07
           1.8       3.29867     0.0055987   1.92209e-06   -1.6738e-06  -3.88771e-06  -7.02318e-06            -0   2.19428e-06  -1.38542e-05   1.20625e-05
           1.8       3.45575     0.0052432   3.56323e-06  -3.00981e-06  -4.30294e-06  -1.21722e-05            -0   3.95428e-06    -1.217e-05   2.06466e-05
           1.8       3.61283    0.00474602   4.74042e-06  -3.78716e-06  -4.85204e-06  -1.47071e-05            -0   5.00989e-06  -9.83246e-06   2.45288e-05
           1.8       3.76991    0.00420298   5.43825e-06  -3.98526e-06  -5.39996e-06  -1.46711e-05            -0   5.31775e-06  -7.31926e-06   2.39646e-05
           1.8       3.92699    0.00369464   5.76207e-06  -3.72159e-06  -5.86558e-06  -1.27916e-05            -0   5.00859e-06  -5.00859e-06   2.03876e-05
           1.8       4.08407     0.0032707   5.86251e-06   -3.1605e-06  -6.22931e-06   -9.9971e-06            -0   4.28259e-06  -3.11148e-06   1.54716e-05
           1.8       4.24115    0.00295067   5.86804e-06  -2.44102e-06  -6.50458e-06  -7.04221e-06            -0    3.3232e-06  -1.69325e-06   1.05055e-05
           1.8       4.39823    0.00273368   5.85384e-06  -1.64981e-06  -6.70548e-06  -4.35471e-06            -0    2.2575e-06  -7.33507e-07   6.19963e-06
           1.8       4.55531    0.00261004   5.84628e-06  -8.29303e-07  -6.83261e-06  -2.04795e-06            -0   1.15448e-06  -1.82851e-07   2.73262e-06
           1.8       4.71239    0.00257023   5.84626e-06   2.48574e-09   -6.8782e-06  -1.58124e-09            -0   4.16375e-08  -7.64868e-24  -1.38247e-07
           1.8       4.86947    0.00261048   5.85194e-06   8.36472e-07  -6.83822e-06    2.0365e-06            -0  -1.07365e-06  -1.70049e-07  -2.93011e-06
           1.8       5.02655    0.00273477   5.86777e-06   1.66375e-06  -6.71819e-06   4.33425e-06            -0  -2.18401e-06  -7.09627e-07  -6.22757e-06
           1.8       5.18363    0.00295323   5.89468e-06   2.46659e-06  -6.52672e-06   7.04551e-06            -0   -3.2626e-06  -1.66238e-06  -1.04266e-05
           1.8       5.34071    0.00327648   5.90607e-06   3.20199e-06  -6.26251e-06    1.0073e-05            -0  -4.24188e-06   -3.0819e-06  -1.54634e-05
           1.8       5.49779    0.00370575   5.82301e-06   3.78005e-06  -5.90851e-06   1.29552e-05            -0  -4.99366e-06  -4.99366e-06  -2.05839e-05
           1.8       5.65487    0.00422024   5.50997e-06   4.05527e-06  -5.44717e-06   1.48601e-05            -0  -5.32748e-06  -7.33264e-06   -2.4296e-05
           1.8       5.81195    0.00476709   4.80971e-06   3.85661e-06  -4.89529e-06   1.47961e-05            -0  -5.03309e-06    -9.878e-06  -2.47252e-05
           1.8       5.96903    0.00526234   3.61673e-06   3.06576e-06  -4.33444e-06   1.20622e-05            -0   -3.9755e-06  -1.22353e-05  -2.04585e-05
           1.8       6.12611    0.00560947   1.95544e-06   1.71119e-06  -3.90246e-06   6.74423e-06            -0  -2.20432e-06  -1.39175e-05  -1.15331e-05
             2             0    0.00319355   5.64934e-09   6.46889e-09  -1.99124e-06  -8.13219e-08            -0            -0  -9.17598e-06   1.22844e-07
             2       0.15708    0.00311201   -1.2012e-06   -1.0613e-06  -2.09176e-06  -4.29415e-06            -0   1.38654e-06  -8.75428e-06   7.46925e-06
             2      0.314159     0.0028955  -2.21375e-06  -1.89712e-06  -2.36437e-06  -7.37525e-06            -0   2.48188e-06  -7.63846e-06   1.27021e-05
             2      0.471239    0.00259575  -2.92142e-06  -2.36913e-06  -2.71883e-06  -8.82969e-06            -0   3.11797e-06  -6.11935e-06   1.49874e-05
             2      0.628319    0.00227118  -3.31697e-06  -2.47095e-06  -3.06085e-06  -8.77257e-06            -0   3.28045e-06  -4.51515e-06   1.46365e-05
             2      0.785398     0.0019684  -3.46756e-06  -2.28381e-06  -3.33146e-06  -7.68217e-06            -0   3.06327e-06  -3.06327e-06   1.25721e-05
             2      0.942478    0.00171494  -3.46762e-06  -1.91623e-06  -3.51579e-06  -6.08612e-06            -0   2.59678e-06  -1.88667e-06   9.73931e-06
             2       1.09956    0.00152159  -3.40219e-06  -1.46007e-06  -3.62835e-06  -4.37619e-06            -0   1.99646e-06  -1.01725e-06   6.81538e-06
             2       1.25664    0.00138861  -3.32947e-06  -9.73959e-07  -3.69222e-06  -2.76883e-06            -0   1.34254e-06  -4.36218e-07   4.17712e-06
             2       1.41372    0.00131172  -3.27926e-06  -4.85703e-07  -3.72487e-06   -1.3333e-06            -0   6.79016e-07  -1.07546e-07   1.94502e-06
             2        1.5708    0.00128634  -3.26106e-06  -2.44128e-09  -3.73414e-06  -2.93837e-08            -0   2.11672e-08  -1.29611e-24   2.40075e-08
             2       1.72788    0.00131031  -3.27504e-06   4.78674e-07  -3.72108e-06   1.25378e-06            -0  -6.32581e-07  -1.00191e-07  -1.83499e-06
             2       1.88496     0.0013851  -3.31884e-06   9.61545e-07  -3.68346e-06   2.64808e-06            -0  -1.28616e-06  -4.17899e-07  -3.93042e-06
             2       2.04204    0.00151541  -3.38511e-06   1.44234e-06  -3.61544e-06   4.24337e-06            -0  -1.93057e-06  -9.83675e-07  -6.47995e-06
             2       2.19911    0.00170682   -3.4499e-06     1.898e-06  -3.50397e-06   6.01234e-06            -0  -2.52917e-06  -1.83755e-06  -9.48233e-06
             2       2.35619    0.00196078  -3.45873e-06   2.27282e-06  -3.32815e-06   7.73226e-06            -0  -3.00551e-06  -3.00551e-06  -1.25764e-05
             2       2.51327    0.00226728   -3.3227e-06    2.4724e-06  -3.07002e-06   8.94442e-06            -0  -3.24105e-06  -4.46092e-06  -1.49498e-05
             2       2.67035    0.00259741  -2.93802e-06   2.38106e-06  -2.73729e-06   9.03171e-06            -0  -3.09716e-06  -6.07853e-06  -1.54419e-05
             2       2.82743    0.00290125  -2.23148e-06   1.91213e-06  -2.38388e-06   7.47526e-06            -0  -2.47293e-06  -7.61091e-06  -1.29983e-05
             2       2.98451    0.00311719   -1.2141e-06   1.07425e-06  -2.10445e-06    4.2166e-06            -0  -1.38254e-06  -8.72904e-06  -7.39704e-06
             2       3.14159    0.00319303   -6.3266e-09    7.2444e-09  -1.99297e-06  -1.25318e-07            -0  -1.11933e-21  -9.14003e-06   2.50745e-07
             2       3.29867    0.00310878   1.19453e-06  -1.05409e-06  -2.08848e-06  -4.43076e-06            -0   1.38205e-06  -8.72594e-06   7.81818e-06
             2       3.45575    0.00288628   2.19459e-06  -1.87844e-06  -2.35087e-06  -7.60077e-06            -0   2.47138e-06  -7.60613e-06   1.32371e-05
             2       3.61283    0.00257879   2.88174e-06  -2.33386e-06  -2.68796e-06  -9.05612e-06            -0   3.09483e-06  -6.07395e-06   1.55041e-05
             2       3.76991    0.00224816   3.25426e-06  -2.41898e-06  -3.01022e-06  -8.87965e-06            -0   3.23911e-06  -4.45825e-06   1.48935e-05
             2       3.92699    0.00194426   3.39218e-06   -2.2235e-06  -3.26972e-06  -7.59453e-06            -0   3.00611e-06  -3.00611e-06   1.24423e-05
             2       4.08407    0.00169566   3.40142e-06  -1.86113e-06  -3.46213e-06  -5.81861e-06            -0   2.53517e-06  -1.84191e-06    9.2718e-06
             2       4.24115    0.00151147   3.36729e-06  -1.42091e-06  -3.60346e-06   -4.0207e-06            -0   1.94467e-06  -9.90861e-07   6.18505e-06
             2       4.39823    0.00138865    3.3358e-06  -9.52775e-07  -3.70673e-06  -2.44363e-06            -0   1.30993e-06  -4.25621e-07   3.58675e-06
             2       4.55531    0.00131954   3.31972e-06  -4.76914e-07  -3.77317e-06  -1.13308e-06            -0   6.66569e-07  -1.05574e-07   1.55167e-06
             2       4.71239    0.00129743   3.31621e-06   1.13558e-09   -3.7973e-06   2.88041e-09            -0   2.40763e-08  -4.42274e-24  -9.39534e-08
             2       4.86947    0.00131974   3.32284e-06   4.80427e-07  -3.77622e-06   1.13249e-06            -0  -6.19985e-07   -9.8196e-08  -1.68707e-06
             2       5.02655    0.00138917   3.34374e-06   9.60187e-07  -3.71388e-06   2.43489e-06            -0  -1.26786e-06  -4.11954e-07  -3.60919e-06
             2       5.18363    0.00151284   3.38312e-06   1.43531e-06  -3.61646e-06   4.02588e-06            -0  -1.91035e-06   -9.7337e-07  -6.13712e-06
             2       5.34071    0.00169908   3.42834e-06   1.88566e-06  -3.48241e-06    5.8732e-06            -0    -2.513e-06   -1.8258e-06  -9.27652e-06
             2       5.49779    0.00195132   3.43116e-06   2.25956e-06  -3.29678e-06   7.71311e-06            -0   -3.0004e-06   -3.0004e-06  -1.25961e-05
             2       5.65487     0.0022597   3.30136e-06   2.46358e-06  -3.04059e-06   9.02197e-06            -0  -3.24964e-06  -4.47275e-06  -1.51506e-05
             2       5.81195    0.00259345   2.92785e-06   2.37879e-06  -2.71611e-06   9.13248e-06            -0  -3.11408e-06  -6.11173e-06  -1.56703e-05
             2       5.96903    0.00290014   2.22984e-06   1.91416e-06  -2.37157e-06     7.534e-06            -0  -2.48827e-06   -7.6581e-06  -1.31226e-05
             2       6.12611    0.00311711   1.21528e-06   1.07655e-06  -2.09855e-06    4.2346e-06            -0   -1.3899e-06  -8.77551e-06  -7.44143e-06
           2.2             0    0.00173327   3.35841e-09   3.76559e-09  -1.04071e-06  -5.91633e-08            -0            -0  -5.56475e-06   8.84598e-08
           2.2       0.15708    0.00168377  -7.18773e-07  -6.41403e-07  -1.10213e-06  -2.59968e-06            -0   8.38476e-07  -5.29393e-06   4.61259e-06
           2.2      0.314159    0.00155377  -1.31397e-06  -1.13738e-06   -1.2671e-06  -4.41543e-06            -0   1.48959e-06  -4.58449e-06   7.76317e-06
           2.2      0.471239    0.00137602  -1.71347e-06  -1.40389e-06  -1.47653e-06  -5.21216e-06            -0   1.85069e-06  -3.63219e-06   9.03737e-06
           2.2      0.628319    0.00118649  -1.91791e-06  -1.44401e-06  -1.67102e-06  -5.09461e-06            -0   1.92167e-06  -2.64496e-06   8.69016e-06
           2.2      0.785398    0.00101265  -1.97507e-06  -1.31534e-06  -1.81648e-06  -4.38644e-06            -0   1.77004e-06  -1.77004e-06   7.34684e-06
           2.2      0.942478   0.000869532  -1.94722e-06  -1.08847e-06  -1.90789e-06  -3.41953e-06            -0   1.48114e-06  -1.07611e-06   5.60589e-06
           2.2       1.09956   0.000761987  -1.88777e-06  -8.19494e-07  -1.95801e-06  -2.42352e-06            -0   1.12588e-06  -5.73663e-07    3.8682e-06
           2.2       1.25664    0.00068894  -1.83152e-06  -5.41625e-07  -1.98327e-06  -1.51469e-06            -0   7.50353e-07  -2.43805e-07   2.34077e-06
           2.2       1.41372   0.000647084  -1.79493e-06  -2.68446e-07  -1.99512e-06  -7.22751e-07            -0   3.77326e-07  -5.97625e-08   1.07855e-06
           2.2        1.5708   0.000633316  -1.78213e-06  -1.14838e-09   -1.9982e-06   -1.5931e-08            -0   1.18589e-08  -7.26147e-25   1.23804e-08
           2.2       1.72788   0.000646213  -1.79239e-06   2.64742e-07  -1.99282e-06   6.77351e-07            -0  -3.51067e-07  -5.56035e-08  -1.01553e-06
           2.2       1.88496   0.000686732  -1.82467e-06   5.34283e-07  -1.97759e-06    1.4417e-06            -0    -7.178e-07  -2.33227e-07    -2.192e-06
           2.2       2.04204    0.00075806   -1.8762e-06   8.08309e-07  -1.94916e-06   2.34025e-06            -0  -1.08698e-06  -5.53843e-07  -3.66031e-06
           2.2       2.19911   0.000864324  -1.93471e-06   1.07645e-06  -1.89928e-06   3.37111e-06            -0   -1.4405e-06  -1.04658e-06  -5.44156e-06
           2.2       2.35619    0.00100772  -1.96828e-06   1.30777e-06  -1.81328e-06   4.41563e-06            -0  -1.73494e-06  -1.73494e-06  -7.34315e-06
           2.2       2.51327    0.00118395  -1.92102e-06   1.44462e-06  -1.67613e-06   5.20165e-06            -0  -1.89768e-06  -2.61193e-06  -8.88171e-06
           2.2       2.67035    0.00137707  -1.72401e-06   1.41138e-06  -1.48786e-06   5.33824e-06            -0   -1.8381e-06  -3.60748e-06  -9.31996e-06
           2.2       2.82743    0.00155745  -1.32503e-06   1.14653e-06   -1.2791e-06   4.47366e-06            -0  -1.48413e-06  -4.56767e-06  -7.94266e-06
           2.2       2.98451    0.00168697  -7.26116e-07   6.48541e-07  -1.10969e-06   2.54045e-06            -0  -8.35846e-07  -5.27732e-06   -4.5496e-06
           2.2       3.14159     0.0017326  -3.11813e-09   3.49617e-09  -1.04143e-06  -8.29777e-08            -0  -6.78385e-22  -5.53944e-06   1.70689e-07
           2.2       3.29867    0.00168158   7.15172e-07  -6.37611e-07  -1.10027e-06  -2.68081e-06            -0   8.35271e-07   -5.2737e-06   4.83324e-06
           2.2       3.45575    0.00154798   1.30237e-06  -1.12627e-06  -1.25923e-06  -4.55328e-06            -0   1.48214e-06  -4.56157e-06   8.09734e-06
           2.2       3.61283    0.00136546   1.68836e-06  -1.38195e-06  -1.45759e-06  -5.35179e-06            -0    1.8346e-06   -3.6006e-06   9.35348e-06
           2.2       3.76991    0.00117218   1.87724e-06  -1.41101e-06  -1.63887e-06  -5.16051e-06            -0   1.89343e-06  -2.60608e-06    8.8387e-06
           2.2       3.92699   0.000997637   1.92551e-06  -1.27686e-06  -1.77637e-06  -4.33255e-06            -0   1.73174e-06  -1.73174e-06   7.25596e-06
           2.2       4.08407    0.00085749   1.90325e-06  -1.05366e-06  -1.87224e-06  -3.25719e-06            -0   1.44079e-06  -1.04679e-06   5.31505e-06
           2.2       4.24115   0.000755499   1.86394e-06  -7.95415e-07  -1.94029e-06  -2.21052e-06            -0   1.09286e-06  -5.56842e-07   3.48835e-06
           2.2       4.39823   0.000688544   1.83413e-06  -5.29311e-07  -1.99035e-06  -1.32203e-06            -0   7.30183e-07  -2.37251e-07   1.99109e-06
           2.2       4.55531   0.000651317   1.81917e-06  -2.63876e-07  -2.02336e-06  -6.05002e-07            -0   3.69794e-07  -5.85695e-08   8.46592e-07
           2.2       4.71239   0.000639481   1.81544e-06   5.27942e-10  -2.03554e-06   3.35214e-09            -0   1.33219e-08  -2.44719e-24  -5.93582e-08
           2.2       4.86947   0.000651398   1.82079e-06     2.656e-07  -2.02492e-06    6.0734e-07            -0  -3.44131e-07  -5.45049e-08  -9.32562e-07
           2.2       5.02655    0.00068876   1.83843e-06   5.33173e-07  -1.99417e-06   1.31818e-06            -0   -7.0723e-07  -2.29793e-07  -2.00628e-06
           2.2       5.18363   0.000756165    1.8729e-06   8.03261e-07  -1.94757e-06   2.21431e-06            -0  -1.07436e-06  -5.47413e-07  -3.45956e-06
           2.2       5.34071   0.000859381   1.91911e-06   1.06762e-06  -1.88408e-06   3.29245e-06            -0  -1.42937e-06   -1.0385e-06  -5.32186e-06
           2.2       5.49779    0.00100185   1.94929e-06   1.29826e-06  -1.79268e-06   4.41114e-06            -0  -1.73034e-06  -1.73034e-06  -7.36314e-06
           2.2       5.65487     0.0011794   1.90676e-06   1.43835e-06  -1.65755e-06   5.25837e-06            -0  -1.90226e-06  -2.61823e-06  -9.01885e-06
           2.2       5.81195    0.00137497   1.71773e-06   1.40999e-06  -1.47509e-06   5.40936e-06            -0  -1.84888e-06  -3.62864e-06  -9.47725e-06
           2.2       5.96903    0.00155726   1.32472e-06    1.1484e-06  -1.27219e-06   4.51521e-06            -0  -1.49441e-06  -4.59931e-06  -8.03132e-06
           2.2       6.12611    0.00168741   7.27664e-07   6.50765e-07  -1.10675e-06   2.55149e-06            -0   -8.4092e-07  -5.30936e-06  -4.58199e-06
           2.4             0   0.000921067   1.93028e-09   2.12866e-09  -5.35658e-07  -3.99535e-08            -0            -0  -3.26509e-06   5.92055e-08
           2.4       0.15708   0.000892004  -4.17346e-07  -3.75388e-07  -5.71935e-07  -1.52247e-06            -0   4.90579e-07   -3.0974e-06   2.74382e-06
           2.4      0.314159   0.000816466  -7.56839e-07  -6.60386e-07  -6.68427e-07  -2.55817e-06            -0   8.65017e-07  -2.66225e-06   4.57209e-06
           2.4      0.471239   0.000714428  -9.75417e-07  -8.05747e-07   -7.8798e-07   -2.9785e-06            -0   1.06291e-06  -2.08608e-06   5.25315e-06
           2.4      0.628319   0.000607254  -1.07659e-06  -8.17468e-07  -8.94685e-07  -2.86522e-06            -0   1.08937e-06  -1.49938e-06   4.97557e-06
           2.4      0.785398    0.00051056  -1.09244e-06  -7.34014e-07  -9.69699e-07  -2.42659e-06            -0   9.89932e-07  -9.89932e-07   4.14202e-06
           2.4      0.942478   0.000432238  -1.06211e-06  -5.99207e-07   -1.0124e-06  -1.86251e-06            -0   8.17844e-07  -5.94198e-07   3.11477e-06
           2.4       1.09956    0.00037423  -1.01767e-06   -4.4588e-07  -1.03235e-06  -1.30196e-06            -0   6.14777e-07  -3.13244e-07   2.12077e-06
           2.4       1.25664     0.0003353  -9.79029e-07  -2.92043e-07  -1.04031e-06  -8.04326e-07            -0   4.06129e-07  -1.31959e-07   1.26801e-06
           2.4       1.41372   0.000313187  -9.54839e-07  -1.43878e-07   -1.0433e-06  -3.80432e-07            -0   2.03064e-07  -3.21622e-08   5.78487e-07
           2.4        1.5708   0.000305938  -9.46593e-07  -5.00965e-10  -1.04387e-06  -8.25977e-09            -0   6.40067e-09  -3.91928e-25   6.04514e-09
           2.4       1.72788   0.000312678  -9.53397e-07   1.42012e-07  -1.04199e-06   3.55615e-07            -0  -1.88771e-07  -2.98984e-08   -5.4406e-07
           2.4       1.88496   0.000333991   -9.7486e-07    2.8788e-07  -1.03683e-06   7.62232e-07            -0  -3.88061e-07  -1.26089e-07  -1.18265e-06
           2.4       2.04204   0.000371875  -1.01029e-06   4.39148e-07  -1.02665e-06   1.25236e-06            -0  -5.92717e-07  -3.02004e-07  -1.99835e-06
           2.4       2.19911   0.000429085  -1.05385e-06   5.91699e-07   -1.0066e-06   1.83263e-06            -0  -7.94375e-07  -5.77147e-07  -3.01527e-06
           2.4       2.35619   0.000507564  -1.08771e-06   7.29132e-07  -9.67212e-07   2.44322e-06            -0  -9.69448e-07  -9.69448e-07   -4.1368e-06
           2.4       2.51327   0.000605711  -1.07829e-06   8.17751e-07  -8.97496e-07   2.92948e-06            -0  -1.07535e-06   -1.4801e-06   -5.0882e-06
           2.4       2.67035   0.000715105  -9.81965e-07   8.10392e-07  -7.94768e-07   3.05433e-06            -0  -1.05562e-06  -2.07178e-06  -5.42209e-06
           2.4       2.82743    0.00081876  -7.63574e-07   6.65865e-07    -6.756e-07   2.59106e-06            -0  -8.61841e-07  -2.65247e-06  -4.67738e-06
           2.4       2.98451   0.000893946   -4.2141e-07   3.79231e-07  -5.76315e-07   1.48118e-06            -0  -4.88936e-07  -3.08702e-06  -2.69684e-06
           2.4       3.14159   0.000920508  -1.44419e-09   1.59261e-09  -5.35898e-07  -5.23841e-08            -0  -3.97803e-22  -3.24831e-06   1.10159e-07
           2.4       3.29867   0.000890629   4.15458e-07   -3.7344e-07  -5.70924e-07  -1.56882e-06            -0   4.88439e-07  -3.08388e-06   2.87802e-06
           2.4       3.45575   0.000813005   7.50064e-07  -6.53962e-07  -6.64019e-07  -2.63897e-06            -0   8.60072e-07  -2.64703e-06   4.77251e-06
           2.4       3.61283    0.00070816   9.60176e-07  -7.92568e-07  -7.76822e-07  -3.06088e-06            -0   1.05234e-06  -2.06534e-06   5.43869e-06
           2.4       3.76991   0.000598773   1.05138e-06  -7.97305e-07  -8.75141e-07  -2.90382e-06            -0   1.07107e-06   -1.4742e-06   5.05756e-06
           2.4       3.92699   0.000501675   1.06138e-06  -7.10429e-07  -9.44855e-07   -2.3945e-06            -0   9.65524e-07  -9.65524e-07   4.08212e-06
           2.4       4.08407     0.0004251   1.03438e-06  -5.78077e-07  -9.89959e-07  -1.76786e-06            -0   7.92661e-07  -5.75902e-07   2.94183e-06
           2.4       4.24115   0.000370322   1.00237e-06  -4.31626e-07  -1.02067e-06  -1.17961e-06            -0   5.94705e-07  -3.03017e-07   1.90193e-06
           2.4       4.39823   0.000334893   9.79925e-07  -2.85129e-07   -1.0436e-06  -6.95025e-07            -0   3.94238e-07  -1.28096e-07   1.07002e-06
           2.4       4.55531   0.000315416   9.68809e-07  -1.41591e-07  -1.05927e-06  -3.14206e-07            -0   1.98749e-07  -3.14787e-08   4.47732e-07
           2.4       4.71239   0.000309257   9.65908e-07   2.51594e-10  -1.06517e-06   2.59726e-09            -0   7.12914e-09   -1.3096e-24  -3.54787e-08
           2.4       4.86947    0.00031544   9.69614e-07   1.42442e-07  -1.06003e-06   3.16623e-07            -0  -1.85088e-07  -2.93151e-08  -4.99265e-07
           2.4       5.02655   0.000334966    9.8216e-07   2.87106e-07  -1.04555e-06   6.93225e-07            -0  -3.82162e-07  -1.24172e-07  -1.07933e-06
           2.4       5.18363    0.00037062   1.00724e-06   4.35786e-07  -1.02458e-06   1.18179e-06            -0  -5.85108e-07  -2.98127e-07   -1.8849e-06
           2.4       5.34071   0.000426093   1.04337e-06   5.85785e-07   -9.9662e-07   1.78907e-06            -0  -7.87042e-07  -5.71819e-07  -2.94722e-06
           2.4       5.49779   0.000504067   1.07535e-06   7.22721e-07  -9.54337e-07   2.44337e-06            -0  -9.65774e-07  -9.65774e-07  -4.15119e-06
           2.4       5.65487   0.000603074   1.06919e-06   8.13536e-07  -8.86228e-07   2.96684e-06            -0  -1.07754e-06   -1.4831e-06  -5.17504e-06
           2.4       5.81195   0.000714019   9.78212e-07   8.09545e-07  -7.87314e-07   3.10074e-06            -0  -1.06214e-06  -2.08457e-06   -5.5234e-06
           2.4       5.96903   0.000818882   7.63775e-07   6.67319e-07  -6.71841e-07   2.61845e-06            -0  -8.68388e-07  -2.67262e-06  -4.73626e-06
           2.4       6.12611   0.000894437   4.22785e-07   3.80987e-07  -5.74923e-07   1.48779e-06            -0  -4.92251e-07  -3.10795e-06  -2.71889e-06
           2.6             0   0.000481152     1.078e-09   1.17305e-09  -2.72414e-07  -2.55264e-08            -0            -0  -1.86525e-06   3.75372e-08
           2.6       0.15708   0.000464541  -2.36439e-07  -2.14047e-07  -2.93262e-07  -8.67994e-07            -0    2.7946e-07  -1.76444e-06   1.58383e-06
           2.6      0.314159   0.000421796  -4.25377e-07  -3.73586e-07  -3.48152e-07  -1.44341e-06            -0   4.89087e-07  -1.50526e-06   2.61385e-06
           2.6      0.471239   0.000364736    -5.419e-07  -4.50616e-07  -4.14509e-07  -1.65812e-06            -0   5.94413e-07   -1.1666e-06   2.96498e-06
           2.6      0.628319   0.000305683  -5.89896e-07  -4.51001e-07  -4.71337e-07  -1.57029e-06            -0   6.01373e-07  -8.27718e-07   2.76706e-06
           2.6      0.785398   0.000253259  -5.89957e-07   -3.9927e-07  -5.08627e-07  -1.30863e-06            -0   5.39226e-07  -5.39226e-07   2.26903e-06
           2.6      0.942478   0.000211462  -5.65763e-07  -3.21614e-07  -5.27322e-07  -9.89405e-07            -0   4.39914e-07  -3.19616e-07   1.68236e-06
           2.6       1.09956   0.000180936   -5.3588e-07  -2.36581e-07  -5.33922e-07  -6.82571e-07            -0    3.2707e-07  -1.66651e-07   1.13093e-06
           2.6       1.25664   0.000160685  -5.11278e-07  -1.53592e-07  -5.35089e-07  -4.17057e-07            -0   2.14197e-07  -6.95968e-08   6.68533e-07
           2.6       1.41372   0.000149279  -4.96297e-07  -7.52263e-08  -5.34878e-07  -1.95604e-07            -0   1.06493e-07  -1.68668e-08   3.02154e-07
           2.6        1.5708   0.000145553  -4.91293e-07    -2.007e-10  -5.34614e-07  -4.13594e-09            -0   3.35163e-09  -2.05228e-25   2.82735e-09
           2.6       1.72788   0.000148995  -4.95514e-07   7.43209e-08  -5.34159e-07   1.82487e-07            -0  -9.89507e-08  -1.56723e-08  -2.84013e-07
           2.6       1.88496   0.000159943  -5.08845e-07   1.51309e-07  -5.33047e-07   3.93657e-07            -0  -2.04486e-07  -6.64414e-08  -6.21425e-07
           2.6       2.04204   0.000179583  -5.31387e-07   2.32678e-07  -5.30424e-07   6.54178e-07            -0  -3.14958e-07  -1.60479e-07  -1.06167e-06
           2.6       2.19911   0.000209634  -5.60587e-07   3.17111e-07  -5.23631e-07   9.71786e-07            -0  -4.26796e-07  -3.10086e-07   -1.6246e-06
           2.6       2.35619   0.000251515  -5.86888e-07   3.96274e-07  -5.06899e-07   1.31791e-06            -0  -5.27661e-07  -5.27661e-07  -2.26458e-06
           2.6       2.51327   0.000304796  -5.90842e-07   4.51161e-07  -4.72868e-07   1.60768e-06            -0   -5.9347e-07  -8.16841e-07   -2.8312e-06
           2.6       2.67035   0.000365172  -5.45883e-07   4.53451e-07   -4.1849e-07   1.70235e-06            -0  -5.90358e-07  -1.15864e-06  -3.06282e-06
           2.6       2.82743   0.000423191  -4.29389e-07   3.76817e-07  -3.52338e-07   1.46153e-06            -0   -4.8732e-07  -1.49982e-06  -2.67406e-06
           2.6       2.98451   0.000465693  -2.38635e-07   2.16075e-07  -2.95735e-07   8.41004e-07            -0  -2.78477e-07  -1.75824e-06  -1.55198e-06
           2.6       3.14159   0.000480752  -6.21762e-10   6.76589e-10  -2.72456e-07  -3.18325e-08            -0  -2.27126e-22  -1.85463e-06   6.81314e-08
           2.6       3.29867   0.000463717    2.3547e-07  -2.13063e-07   -2.9273e-07  -8.93653e-07            -0   2.78104e-07  -1.75588e-06   1.66289e-06
           2.6       3.45575   0.000419808   4.21524e-07  -3.69955e-07  -3.45761e-07  -1.48919e-06            -0   4.85972e-07  -1.49567e-06   2.73018e-06
           2.6       3.61283   0.000361155   5.32951e-07  -4.42929e-07  -4.08144e-07  -1.70504e-06            -0   5.87798e-07  -1.15362e-06   3.07029e-06
           2.6       3.76991   0.000300843    5.7483e-07  -4.39073e-07  -4.59862e-07  -1.59201e-06            -0   5.90023e-07  -8.12097e-07   2.81061e-06
           2.6       3.92699   0.000248197   5.71246e-07   -3.8529e-07  -4.93812e-07  -1.29001e-06            -0   5.24298e-07  -5.24298e-07   2.23136e-06
           2.6       4.08407   0.000207396   5.48992e-07  -3.09208e-07  -5.13777e-07  -9.35965e-07            -0   4.24808e-07  -3.08641e-07   1.58314e-06
           2.6       4.24115   0.000178688   5.26512e-07  -2.28406e-07  -5.26647e-07  -6.14613e-07            -0   3.15328e-07  -1.60667e-07   1.00928e-06
           2.6       4.39823   0.000160382   5.11468e-07  -1.49819e-07  -5.36533e-07  -3.57144e-07            -0   2.07452e-07  -6.74053e-08    5.6036e-07
           2.6       4.55531   0.000150425   5.04098e-07  -7.41198e-08  -5.43647e-07   -1.5964e-07            -0   1.04128e-07  -1.64922e-08   2.31011e-07
           2.6       4.71239   0.000147292   5.02129e-07    1.2282e-10  -5.46406e-07   1.71575e-09            -0   3.71779e-09  -6.82947e-25  -2.03085e-08
           2.6       4.86947   0.000150427    5.0448e-07   7.45405e-08  -5.44001e-07   1.61405e-07            -0  -9.70475e-08  -1.53708e-08  -2.60561e-07
           2.6       5.02655   0.000160397   5.12588e-07   1.50815e-07  -5.37489e-07   3.56243e-07            -0  -2.01278e-07  -6.53993e-08  -5.65689e-07
           2.6       5.18363   0.000178809    5.2908e-07   2.30561e-07  -5.28685e-07   6.15695e-07            -0  -3.10501e-07  -1.58208e-07   -9.9938e-07
           2.6       5.34071   0.000207897   5.53935e-07   3.13353e-07  -5.17414e-07   9.48075e-07            -0   -4.2215e-07   -3.0671e-07  -1.58665e-06
           2.6       5.49779   0.000249506   5.79191e-07   3.92163e-07  -4.99165e-07   1.31897e-06            -0  -5.24978e-07  -5.24978e-07   -2.2734e-06
           2.6       5.65487   0.000303307   5.85252e-07   4.48448e-07  -4.66254e-07   1.63063e-06            -0  -5.94371e-07  -8.18082e-07  -2.88322e-06
           2.6       5.81195   0.000364619   5.43698e-07    4.5294e-07  -4.14256e-07     1.731e-06            -0  -5.94136e-07  -1.16606e-06  -3.12488e-06
           2.6       5.96903   0.000423373   4.29715e-07   3.77838e-07  -3.50342e-07    1.4787e-06            -0  -4.91325e-07  -1.51214e-06  -2.71117e-06
           2.6       6.12611   0.000466088   2.39676e-07    2.1732e-07  -2.95115e-07   8.44919e-07            -0  -2.80552e-07  -1.77134e-06  -1.56619e-06
           2.8             0   0.000247852   5.87431e-10   6.32346e-10  -1.37225e-07   -1.5628e-08            -0            -0  -1.04247e-06   2.28348e-08
           2.8       0.15708   0.000238566  -1.31256e-07  -1.19463e-07  -1.48938e-07  -4.84101e-07            -0   1.55748e-07  -9.83353e-07   8.92157e-07
           2.8      0.314159   0.000214896  -2.34287e-07  -2.06871e-07  -1.79456e-07  -7.96983e-07            -0   2.70552e-07  -8.32674e-07   1.45865e-06
           2.8      0.471239   0.000183665  -2.95057e-07  -2.46699e-07   -2.1544e-07  -9.03555e-07            -0   3.25242e-07  -6.38324e-07   1.63397e-06
           2.8      0.628319   0.000151808  -3.16839e-07  -2.43611e-07  -2.44952e-07  -8.42648e-07            -0    3.2485e-07  -4.47117e-07   1.50291e-06
           2.8      0.785398   0.000123972  -3.12375e-07  -2.12677e-07  -2.62866e-07  -6.91211e-07            -0   2.87453e-07  -2.87453e-07   1.21432e-06
           2.8      0.942478   0.000102119  -2.95548e-07  -1.69073e-07  -2.70411e-07   -5.1499e-07            -0   2.31614e-07  -1.68277e-07   8.88049e-07
           2.8       1.09956   8.63751e-05  -2.76781e-07  -1.22973e-07  -2.71733e-07  -3.50808e-07            -0   1.70344e-07  -8.67948e-08   5.89666e-07
           2.8       1.25664   7.60462e-05  -2.61933e-07  -7.91468e-08  -2.70755e-07  -2.12109e-07            -0   1.10605e-07  -3.59377e-08   3.44816e-07
           2.8       1.41372   7.02761e-05  -2.53087e-07  -3.85435e-08  -2.69729e-07  -9.86813e-08            -0   5.46815e-08   -8.6607e-09   1.54475e-07
           2.8        1.5708    6.8398e-05   -2.5018e-07  -7.15565e-11  -2.69309e-07  -2.01433e-09            -0   1.71209e-09  -1.04836e-25   1.27664e-09
           2.8       1.72788   7.01228e-05  -2.52677e-07   3.81183e-08   -2.6935e-07   9.19311e-08            -0  -5.08015e-08  -8.04617e-09  -1.45183e-07
           2.8       1.88496   7.56399e-05  -2.60562e-07   7.79289e-08  -2.69598e-07   1.99478e-07            -0   -1.0552e-07  -3.42856e-08  -3.19612e-07
           2.8       2.04204   8.56239e-05  -2.74145e-07   1.20778e-07  -2.69666e-07   3.35057e-07            -0  -1.63867e-07  -8.34945e-08  -5.51706e-07
           2.8       2.19911   0.000101094  -2.92432e-07    1.6646e-07  -2.68163e-07   5.04957e-07            -0  -2.24472e-07  -1.63089e-07  -8.55604e-07
           2.8       2.35619   0.000122991   -3.1048e-07   2.10907e-07   -2.6175e-07   6.96288e-07            -0  -2.81096e-07  -2.81096e-07  -1.21115e-06
           2.8       2.51327   0.000151317  -3.17371e-07   2.43716e-07  -2.45781e-07   8.63841e-07            -0  -3.20519e-07  -4.41156e-07  -1.53849e-06
           2.8       2.67035   0.000183939  -2.97433e-07   2.48401e-07  -2.17731e-07   9.28707e-07            -0  -3.23059e-07   -6.3404e-07  -1.68918e-06
           2.8       2.82743   0.000215724  -2.36631e-07   2.08747e-07  -1.81848e-07   8.06775e-07            -0  -2.69606e-07  -8.29762e-07  -1.49238e-06
           2.8       2.98451   0.000239235  -1.32418e-07   1.20514e-07  -1.50305e-07   4.67283e-07            -0   -1.5518e-07   -9.7977e-07  -8.71915e-07
           2.8       3.14159   0.000247589  -2.41707e-10   2.60189e-10  -1.37197e-07  -1.87532e-08            -0  -1.26873e-22    -1.036e-06   4.07124e-08
           2.8       3.29867   0.000238089   1.30764e-07  -1.18971e-07  -1.48663e-07  -4.97936e-07            -0   1.54924e-07  -9.78151e-07   9.37522e-07
           2.8       3.45575   0.000213788   2.32144e-07  -2.04856e-07  -1.78191e-07  -8.22206e-07            -0    2.6867e-07  -8.26882e-07   1.52438e-06
           2.8       3.61283   0.000181679   2.89944e-07  -2.42324e-07  -2.11901e-07  -9.29525e-07            -0   3.21258e-07  -6.30505e-07   1.69216e-06
           2.8       3.76991   0.000149126   3.08101e-07  -2.36743e-07  -2.38403e-07  -8.54483e-07            -0   3.18056e-07  -4.37767e-07    1.5253e-06
           2.8       3.92699   0.000121173   3.01455e-07  -2.04619e-07    -2.543e-07  -6.80638e-07            -0   2.78625e-07  -2.78625e-07   1.19151e-06
           2.8       4.08407    9.9875e-05   2.85743e-07  -1.61989e-07  -2.62512e-07  -4.85589e-07            -0   2.22843e-07  -1.61905e-07   8.32736e-07
           2.8       4.24115   8.51264e-05   2.71261e-07  -1.18407e-07  -2.67391e-07  -3.14076e-07            -0   1.63688e-07  -8.34031e-08   5.23957e-07
           2.8       4.39823   7.58489e-05   2.61881e-07  -7.71361e-08   -2.7135e-07  -1.80167e-07            -0   1.06897e-07   -3.4733e-08   2.87384e-07
           2.8       4.55531    7.0853e-05   2.57328e-07  -3.80237e-08  -2.74435e-07  -7.96919e-08            -0   5.34309e-08  -8.46262e-09   1.16845e-07
           2.8       4.71239   6.92887e-05   2.56094e-07   6.10611e-11  -2.75676e-07    1.0367e-09            -0   1.89969e-09  -3.48967e-25  -1.12317e-08
           2.8       4.86947   7.08489e-05   2.57502e-07    3.8232e-08  -2.74591e-07   8.08101e-08            -0  -4.98374e-08  -7.89347e-09  -1.33205e-07
           2.8       5.02655    7.5844e-05   2.62424e-07   7.76313e-08  -2.71803e-07    1.7969e-07            -0  -1.03812e-07  -3.37305e-08  -2.90288e-07
           2.8       5.18363     8.517e-05   2.72577e-07   1.19501e-07  -2.68423e-07   3.14548e-07            -0   -1.6132e-07  -8.21965e-08  -5.18311e-07
           2.8       5.34071   0.000100119    2.8839e-07    1.6417e-07  -2.64449e-07   4.92242e-07            -0   -2.2163e-07  -1.61024e-07  -8.34793e-07
           2.8       5.49779   0.000121869   3.05861e-07   2.08375e-07  -2.57251e-07   6.97174e-07            -0  -2.79266e-07  -2.79266e-07  -1.21602e-06
           2.8       5.65487   0.000150495   3.14041e-07   2.42033e-07  -2.42001e-07   8.77238e-07            -0  -3.20808e-07  -4.41555e-07  -1.56835e-06
           2.8       5.81195   0.000183662   2.96188e-07   2.48096e-07  -2.15379e-07   9.45665e-07            -0  -3.25178e-07  -6.38198e-07  -1.72577e-06
           2.8       5.96903   0.000215878   2.36927e-07   2.09418e-07   -1.8081e-07   8.17134e-07            -0  -2.71978e-07  -8.37061e-07  -1.51486e-06
           2.8       6.12611   0.000239511   1.33137e-07   1.21338e-07   -1.5005e-07   4.69581e-07            -0  -1.56436e-07  -9.87697e-07  -8.80701e-07
             3             0   0.000126208   3.13456e-10   3.34431e-10  -6.85989e-08  -9.25166e-09            -0            -0  -5.72154e-07   1.34488e-08
             3       0.15708   0.000121111  -7.16387e-08  -6.54973e-08  -7.50566e-08   -2.6512e-07            -0   8.52402e-08  -5.38186e-07   4.92524e-07
             3      0.314159   0.000108238  -1.26876e-07  -1.12536e-07  -9.17033e-08  -4.32245e-07            -0   1.46977e-07  -4.52347e-07   7.97961e-07
             3      0.471239   9.14434e-05  -1.57978e-07  -1.32692e-07   -1.1084e-07  -4.83758e-07            -0   1.74776e-07  -3.43016e-07   8.82943e-07
             3      0.628319   7.45552e-05  -1.67369e-07  -1.29296e-07  -1.25838e-07  -4.44378e-07            -0   1.72351e-07  -2.37221e-07   8.00605e-07
             3      0.785398   6.00274e-05  -1.62701e-07  -1.11331e-07  -1.34159e-07  -3.58888e-07            -0   1.50525e-07  -1.50525e-07    6.3753e-07
             3      0.942478   4.87929e-05  -1.51902e-07  -8.73649e-08   -1.3685e-07  -2.63584e-07            -0   1.19804e-07  -8.70425e-08   4.59997e-07
             3       1.09956   4.08062e-05  -1.40676e-07  -6.28405e-08   -1.3643e-07  -1.77369e-07            -0   8.71725e-08  -4.44166e-08   3.01818e-07
             3       1.25664   3.56226e-05  -1.32068e-07  -4.01021e-08  -1.35126e-07  -1.06173e-07            -0   5.61233e-08  -1.82356e-08   1.74674e-07
             3       1.41372   3.27497e-05   -1.2703e-07  -1.94204e-08  -1.34143e-07  -4.90158e-08            -0   2.75923e-08  -4.37019e-09   7.76023e-08
             3        1.5708   3.18181e-05  -1.25398e-07  -2.06114e-11  -1.33789e-07  -9.59123e-10            -0     8.569e-10    -5.247e-26   5.59466e-10
             3       1.72788   3.26695e-05  -1.26822e-07   1.92265e-08   -1.3395e-07   4.56159e-08            -0  -2.56377e-08  -4.06062e-09  -7.29492e-08
             3       1.88496   3.54063e-05  -1.31316e-07   3.94668e-08  -1.34489e-07    9.9517e-08            -0  -5.35178e-08   -1.7389e-08  -1.61523e-07
             3       2.04204   4.04005e-05  -1.39175e-07   6.16361e-08  -1.35247e-07   1.68851e-07            -0  -8.37827e-08  -4.26894e-08   -2.8154e-07
             3       2.19911   4.82338e-05  -1.50086e-07   8.58885e-08  -1.35528e-07   2.58025e-07            -0  -1.15999e-07  -8.42779e-08  -4.42251e-07
             3       2.35619   5.94899e-05  -1.61574e-07   1.10316e-07  -1.33474e-07   3.61613e-07            -0  -1.47107e-07  -1.47107e-07  -6.35465e-07
             3       2.51327   7.42921e-05   -1.6767e-07   1.29369e-07  -1.26284e-07   4.56128e-07            -0  -1.70034e-07  -2.34032e-07  -8.19918e-07
             3       2.67035   9.16116e-05   -1.5937e-07   1.33697e-07  -1.12138e-07   4.97758e-07            -0  -1.73635e-07  -3.40778e-07  -9.13447e-07
             3       2.82743   0.000108717  -1.28222e-07   1.13609e-07  -9.30463e-08   4.37451e-07            -0  -1.46488e-07  -4.50844e-07  -8.16561e-07
             3       2.98451   0.000121492  -7.22433e-08   6.60328e-08  -7.57988e-08   2.55022e-07            -0  -8.49223e-08  -5.36178e-07  -4.80258e-07
             3       3.14159   0.000126045  -7.81997e-11   8.34323e-11  -6.85565e-08  -1.07692e-08            -0  -6.95997e-23  -5.68324e-07   2.36522e-08
             3       3.29867   0.000120842    7.1391e-08  -6.52519e-08  -7.49167e-08  -2.72415e-07            -0   8.47563e-08   -5.3513e-07   5.17985e-07
             3       3.45575   0.000107635   1.25705e-07  -1.11436e-07  -9.10471e-08  -4.45824e-07            -0   1.45878e-07  -4.48967e-07   8.34296e-07
             3       3.61283    9.0368e-05   1.55122e-07  -1.30254e-07  -1.08913e-07  -4.97798e-07            -0   1.72451e-07  -3.38455e-07   9.14389e-07
             3       3.76991    7.3105e-05   1.62425e-07   -1.2543e-07  -1.22185e-07  -4.50656e-07            -0   1.68403e-07  -2.31787e-07   8.11793e-07
             3       3.92699    5.8517e-05   1.56494e-07  -1.06794e-07   -1.2933e-07   -3.5299e-07            -0    1.4545e-07   -1.4545e-07   6.24131e-07
             3       4.08407   4.75855e-05   1.46328e-07   -8.3414e-08  -1.32371e-07  -2.47749e-07            -0   1.14846e-07  -8.34408e-08   4.29882e-07
             3       4.24115   4.01319e-05   1.37523e-07   -6.0346e-08  -1.33926e-07  -1.57954e-07            -0    8.3496e-08  -4.25434e-08   2.67148e-07
             3       4.39823   3.55037e-05   1.31963e-07  -3.90512e-08   -1.3535e-07  -8.95256e-08            -0   5.41366e-08    -1.759e-08   1.44883e-07
             3       4.55531   3.30352e-05   1.29285e-07  -1.91827e-08  -1.36617e-07  -3.92145e-08            -0   2.69501e-08  -4.26848e-09   5.81479e-08
             3       4.71239   3.22656e-05   1.28552e-07   3.06839e-11  -1.37154e-07   5.90995e-10            -0   9.54936e-10  -1.75419e-25  -6.04122e-09
             3       4.86947   3.30305e-05    1.2936e-07   1.92858e-08  -1.36682e-07   3.98682e-08            -0  -2.51567e-08  -3.98443e-09  -6.69539e-08
             3       5.02655    3.5495e-05   1.32218e-07   3.92943e-08  -1.35558e-07   8.92639e-08            -0  -5.26227e-08  -1.70981e-08  -1.46407e-07
             3       5.18363   4.01441e-05   1.38182e-07    6.0892e-08  -1.34437e-07    1.5813e-07            -0  -8.23577e-08  -4.19633e-08  -2.63988e-07
             3       5.34071   4.77009e-05   1.47715e-07     8.454e-08  -1.33381e-07   2.51296e-07            -0  -1.14312e-07  -8.30525e-08  -4.31008e-07
             3       5.49779   5.88786e-05   1.58885e-07   1.08808e-07  -1.30924e-07   3.62156e-07            -0  -1.45924e-07  -1.45924e-07  -6.37953e-07
             3       5.65487   7.38467e-05   1.65738e-07   1.28357e-07   -1.2417e-07   4.63654e-07            -0  -1.70068e-07  -2.34079e-07  -8.36487e-07
             3       5.81195   9.14736e-05   1.58673e-07   1.33517e-07  -1.10853e-07   5.07474e-07            -0  -1.74791e-07  -3.43046e-07  -9.34359e-07
             3       5.96903   0.000108827   1.28444e-07   1.14031e-07  -9.25158e-08   4.43517e-07            -0  -1.47856e-07  -4.55054e-07  -8.29754e-07
             3       6.12611   0.000121671   7.27108e-08   6.65527e-08   -7.5705e-08   2.56362e-07            -0  -8.56613e-08  -5.40844e-07  -4.85506e-07
           3.2             0   6.36523e-05   1.64273e-10   1.73971e-10  -3.40804e-08  -5.33092e-09            -0            -0  -3.09289e-07   7.71917e-09
           3.2       0.15708   6.08973e-05  -3.85448e-08  -3.53763e-08  -3.75849e-08  -1.42996e-07            -0   4.59486e-08  -2.90108e-07   2.67384e-07
           3.2      0.314159       5.4e-05  -6.77363e-08  -6.03113e-08  -4.65207e-08  -2.30942e-07            -0   7.86431e-08  -2.42038e-07   4.29365e-07
           3.2      0.471239   4.51016e-05  -8.33953e-08  -7.03183e-08  -5.65311e-08   -2.5521e-07            -0   9.25104e-08  -1.81562e-07   4.69385e-07
           3.2      0.628319   3.62782e-05  -8.71813e-08  -6.76193e-08  -6.40081e-08  -2.30967e-07            -0   9.00772e-08  -1.23981e-07   4.19662e-07
           3.2      0.785398   2.88038e-05  -8.35773e-08  -5.74345e-08  -6.77394e-08  -1.83693e-07            -0   7.76545e-08  -7.76545e-08   3.29422e-07
           3.2      0.942478   2.31091e-05  -7.70119e-08  -4.44969e-08  -6.84828e-08  -1.33028e-07            -0   6.10587e-08  -4.43617e-08   2.34563e-07
           3.2       1.09956   1.91128e-05  -7.05396e-08   -3.1657e-08  -6.77122e-08  -8.84613e-08            -0   4.39595e-08  -2.23985e-08   1.52129e-07
           3.2       1.25664   1.65461e-05  -6.57024e-08  -2.00338e-08  -6.66526e-08  -5.24477e-08            -0   2.80653e-08  -9.11898e-09   8.71714e-08
           3.2       1.41372   1.51346e-05  -6.29145e-08  -9.64908e-09   -6.5931e-08  -2.40344e-08            -0   1.37219e-08  -2.17334e-09   3.84226e-08
           3.2        1.5708   1.46786e-05  -6.20225e-08  -2.81111e-12  -6.56841e-08  -4.48181e-10            -0   4.21657e-10   -2.5819e-26   2.38753e-10
           3.2       1.72788   1.50937e-05  -6.28118e-08   9.56299e-09  -6.58345e-08   2.23519e-08            -0  -1.27544e-08  -2.02009e-09  -3.61349e-08
           3.2       1.88496   1.64337e-05  -6.52999e-08   1.97085e-08  -6.63102e-08   4.90084e-08            -0   -2.6754e-08  -8.69291e-09  -8.04492e-08
           3.2       2.04204   1.88986e-05  -6.97062e-08   3.10099e-08  -6.70514e-08   8.39502e-08            -0  -4.22168e-08  -2.15105e-08  -1.41521e-07
           3.2       2.19911   2.28107e-05  -7.59818e-08   4.36813e-08   -6.7727e-08   1.30016e-07            -0  -5.90669e-08  -4.29146e-08  -2.25063e-07
           3.2       2.35619    2.8516e-05  -8.29277e-08   5.68664e-08  -6.73347e-08   1.85132e-07            -0  -7.58503e-08  -7.58503e-08  -3.28154e-07
           3.2       2.51327   3.61405e-05  -8.73526e-08   6.76698e-08  -6.42472e-08   2.37361e-07            -0   -8.8863e-08  -1.22309e-07  -4.29955e-07
           3.2       2.67035    4.5202e-05  -8.41969e-08   7.09022e-08  -5.72551e-08   2.62864e-07            -0  -9.19304e-08  -1.80424e-07  -4.85939e-07
           3.2       2.82743   5.42723e-05  -6.84975e-08   6.09178e-08   -4.7263e-08   2.33675e-07            -0  -7.83995e-08  -2.41289e-07  -4.39484e-07
           3.2       2.98451   6.11097e-05  -3.88543e-08   3.56453e-08  -3.79817e-08    1.3711e-07            -0  -4.57748e-08  -2.89011e-07  -2.60217e-07
           3.2       3.14159   6.35538e-05  -1.44952e-11   1.53509e-11  -3.40432e-08  -6.05409e-09            -0  -3.76062e-23  -3.07078e-07   1.34242e-08
           3.2       3.29867   6.07484e-05   3.84203e-08   -3.5254e-08   -3.7514e-08  -1.46768e-07            -0    4.5672e-08  -2.88362e-07   2.81408e-07
           3.2       3.45575    5.3678e-05   6.71062e-08  -5.97187e-08  -4.61855e-08  -2.38113e-07            -0     7.802e-08  -2.40121e-07   4.49083e-07
           3.2       3.61283   4.45306e-05   8.18301e-08  -6.89835e-08  -5.54996e-08  -2.62655e-07            -0   9.11895e-08  -1.78969e-07   4.86071e-07
           3.2       3.76991   3.55092e-05   8.44417e-08   -6.5485e-08  -6.20097e-08  -2.34225e-07            -0   8.78385e-08  -1.20899e-07   4.25111e-07
           3.2       3.92699    2.8005e-05   8.01263e-08  -5.49309e-08  -6.50745e-08  -1.80454e-07            -0   7.48046e-08  -7.48046e-08    3.2175e-07
           3.2       4.08407   2.24727e-05   7.39172e-08  -4.23371e-08   -6.6001e-08   -1.2465e-07            -0   5.83198e-08  -4.23718e-08   2.18484e-07
           3.2       4.24115   1.87568e-05   6.87844e-08  -3.03199e-08  -6.63073e-08  -7.83878e-08            -0   4.19726e-08  -2.13861e-08   1.34187e-07
           3.2       4.39823   1.64781e-05   6.56098e-08  -1.94934e-08  -6.67251e-08   -4.3932e-08            -0   2.70231e-08  -8.78033e-09   7.20121e-08
           3.2       4.55531   1.52737e-05   6.40914e-08  -9.54303e-09  -6.72097e-08  -1.90689e-08            -0      1.34e-08  -2.12236e-09   2.85513e-08
           3.2       4.71239   1.48998e-05   6.36723e-08    1.5479e-11  -6.74313e-08   3.23279e-10            -0   4.73662e-10  -8.70103e-26  -3.17596e-09
           3.2       4.86947   1.52701e-05   6.41222e-08   9.59386e-09  -6.72347e-08   1.94316e-08            -0  -1.25171e-08  -1.98252e-09  -3.31829e-08
           3.2       5.02655   1.64708e-05   6.57266e-08   1.96114e-08  -6.68169e-08   4.37867e-08            -0  -2.62912e-08  -8.54254e-09  -7.27878e-08
           3.2       5.18363   1.87581e-05   6.91076e-08   3.05883e-08  -6.65547e-08    7.8437e-08            -0  -4.14346e-08   -2.1112e-08   -1.3245e-07
           3.2       5.34071   2.25259e-05   7.46304e-08   4.29094e-08  -6.65188e-08   1.26497e-07            -0  -5.80927e-08  -4.22068e-08  -2.19071e-07
           3.2       5.49779   2.81893e-05   8.14004e-08   5.59929e-08  -6.59209e-08   1.85414e-07            -0  -7.51179e-08  -7.51179e-08  -3.29337e-07
           3.2       5.65487    3.5903e-05   8.62559e-08   6.70769e-08  -6.30872e-08   2.41462e-07            -0  -8.88115e-08  -1.22239e-07  -4.38904e-07
           3.2       5.81195   4.51339e-05   8.38131e-08   7.07979e-08  -5.65644e-08   2.68288e-07            -0  -9.25466e-08  -1.81633e-07  -4.97602e-07
           3.2       5.96903   5.43429e-05   6.86488e-08   6.11731e-08  -4.69957e-08   2.37144e-07            -0  -7.91717e-08  -2.43665e-07  -4.47036e-07
           3.2       6.12611   6.12197e-05   3.91453e-08   3.59616e-08  -3.79545e-08   1.37885e-07            -0  -4.62002e-08  -2.91697e-07  -2.63264e-07
           3.4             0   3.18454e-05   8.47624e-11   8.92093e-11  -1.68455e-08  -3.00474e-09            -0            -0   -1.6506e-07   4.33902e-09
           3.4       0.15708   3.03756e-05  -2.04881e-08  -1.88665e-08  -1.87219e-08  -7.61386e-08            -0   2.44526e-08  -1.54388e-07   1.43128e-07
           3.4      0.314159   2.67268e-05  -3.57274e-08  -3.19163e-08  -2.34536e-08  -1.21838e-07            -0    4.1544e-08  -1.27859e-07   2.27841e-07
           3.4      0.471239   2.20705e-05   -4.3497e-08  -3.67981e-08  -2.86164e-08  -1.32974e-07            -0   4.83454e-08  -9.48832e-08   2.46134e-07
           3.4      0.628319   1.75168e-05  -4.48742e-08  -3.49244e-08  -3.22804e-08  -1.18585e-07            -0   4.64836e-08  -6.39791e-08   2.17023e-07
           3.4      0.785398   1.37174e-05  -4.24302e-08  -2.92656e-08  -3.38878e-08  -9.28942e-08            -0   3.95595e-08  -3.95595e-08   1.67957e-07
           3.4      0.942478   1.08647e-05  -3.85931e-08  -2.23881e-08  -3.39405e-08  -6.63487e-08            -0   3.07326e-08  -2.23285e-08   1.18044e-07
           3.4       1.09956   8.88809e-06  -3.49674e-08  -1.57563e-08  -3.32755e-08  -4.36149e-08            -0   2.18949e-08   -1.1156e-08   7.56968e-08
           3.4       1.25664   7.63149e-06  -3.23169e-08  -9.88948e-09  -3.25494e-08  -2.56216e-08            -0   1.38628e-08  -4.50428e-09    4.2961e-08
           3.4       1.41372   6.94558e-06  -3.08094e-08  -4.73778e-09  -3.20796e-08  -1.16581e-08            -0   6.74084e-09  -1.06764e-09   1.87942e-08
           3.4        1.5708   6.72488e-06  -3.03324e-08   2.12229e-12  -3.19237e-08  -2.06105e-10            -0   2.04555e-10  -1.25254e-26   9.93864e-11
           3.4       1.72788   6.92511e-06  -3.07599e-08    4.7006e-09  -3.20327e-08   1.08376e-08            -0  -6.26885e-09  -9.92889e-10  -1.76863e-08
           3.4       1.88496   7.57415e-06  -3.21057e-08   9.72551e-09  -3.23689e-08   2.38736e-08            -0  -1.32126e-08  -4.29305e-09   -3.9583e-08
           3.4       2.04204   8.77709e-06  -3.45144e-08   1.54147e-08  -3.29145e-08   4.12669e-08            -0  -2.10122e-08  -1.07063e-08  -7.02427e-08
           3.4       2.19911   1.07084e-05  -3.80217e-08   2.19458e-08  -3.35184e-08   6.47449e-08            -0  -2.97052e-08  -2.15821e-08  -1.13048e-07
           3.4       2.35619    1.3566e-05  -4.20649e-08    2.8954e-08  -3.36557e-08    9.3642e-08            -0  -3.86214e-08  -3.86214e-08  -1.67211e-07
           3.4       2.51327    1.7446e-05  -4.49713e-08   3.49582e-08  -3.24079e-08   1.22009e-07            -0  -4.58581e-08  -6.31182e-08  -2.22425e-07
           3.4       2.67035    2.2129e-05  -4.39517e-08   3.71322e-08  -2.90151e-08   1.37095e-07            -0  -4.80577e-08  -9.43185e-08  -2.54983e-07
           3.4       2.82743   2.68785e-05   -3.6152e-08   3.22547e-08  -2.38584e-08   1.23257e-07            -0  -4.14267e-08  -1.27498e-07  -2.33285e-07
           3.4       2.98451   3.04922e-05  -2.06443e-08   1.89997e-08  -1.89312e-08   7.27883e-08            -0  -2.43596e-08  -1.53801e-07  -1.39058e-07
           3.4       3.14159   3.17878e-05   6.32053e-12  -6.65212e-12  -1.68182e-08  -3.34299e-09            -0  -2.00606e-23  -1.63808e-07   7.47217e-09
           3.4       3.29867   3.02944e-05   2.04253e-08  -1.88053e-08  -1.86861e-08  -7.80558e-08            -0   2.42981e-08  -1.53412e-07    1.5073e-07
           3.4       3.45575   2.65575e-05   3.53925e-08  -3.16006e-08  -2.32845e-08  -1.25563e-07            -0   4.11989e-08  -1.26797e-07   2.38377e-07
           3.4       3.61283   2.17722e-05   4.26529e-08  -3.60784e-08  -2.80722e-08  -1.36859e-07            -0   4.76111e-08   -9.3442e-08   2.54854e-07
           3.4       3.76991   1.71156e-05   4.33825e-08  -3.37653e-08  -3.12048e-08  -1.20244e-07            -0   4.52401e-08  -6.22677e-08   2.19614e-07
           3.4       3.92699   1.33019e-05   4.05471e-08  -2.79075e-08  -3.24431e-08  -9.11391e-08            -0   3.79906e-08  -3.79906e-08   1.63658e-07
           3.4       4.08407    1.0535e-05   3.69084e-08  -2.12274e-08  -3.25921e-08  -6.19813e-08            -0   2.92481e-08    -2.125e-08   1.09598e-07
           3.4       4.24115   8.70362e-06   3.40111e-08  -1.50511e-08  -3.25052e-08  -3.84689e-08            -0   2.08407e-08  -1.06189e-08   6.65603e-08
           3.4       4.39823   7.59396e-06   3.22508e-08  -9.61536e-09  -3.25653e-08  -2.13332e-08            -0   1.33255e-08  -4.32973e-09   3.53687e-08
           3.4       4.55531   7.01252e-06   3.14137e-08  -4.69161e-09  -3.27307e-08  -9.18115e-09            -0   6.58272e-09   -1.0426e-09   1.38623e-08
           3.4       4.71239    6.8327e-06   3.11811e-08   7.79921e-12  -3.28169e-08   1.71453e-10            -0   2.32358e-10  -4.26834e-26  -1.63822e-09
           3.4       4.86947   7.01018e-06   3.14254e-08   4.71655e-09  -3.27393e-08   9.37503e-09            -0  -6.15293e-09  -9.74528e-10  -1.62522e-08
           3.4       5.02655   7.58895e-06   3.23027e-08   9.67204e-09  -3.26043e-08   2.12526e-08            -0   -1.2976e-08  -4.21617e-09   -3.5754e-08
           3.4       5.18363   8.70186e-06   3.41668e-08   1.51814e-08  -3.26228e-08   3.84714e-08            -0    -2.059e-08  -1.04912e-08  -6.56207e-08
           3.4       5.34071    1.0559e-05   3.72697e-08   2.15144e-08  -3.28536e-08   6.29244e-08            -0  -2.91555e-08  -2.11827e-08  -1.09894e-07
           3.4       5.49779   1.33944e-05   4.12159e-08   2.84598e-08  -3.28862e-08   9.37708e-08            -0  -3.81835e-08  -3.81835e-08  -1.67734e-07
           3.4       5.65487   1.73213e-05   4.43604e-08   3.46187e-08  -3.17811e-08   1.24189e-07            -0  -4.57932e-08  -6.30289e-08   -2.2715e-07
           3.4       5.81195   2.20955e-05   4.37429e-08   3.70724e-08  -2.86484e-08    1.4006e-07            -0  -4.83801e-08  -9.49512e-08  -2.61358e-07
           3.4       5.96903   2.69215e-05   3.62488e-08   3.24049e-08  -2.37253e-08   1.25203e-07            -0  -4.18549e-08  -1.28816e-07  -2.37521e-07
           3.4       6.12611   3.05573e-05   2.08195e-08   1.91868e-08  -1.89286e-08   7.32333e-08            -0     -2.46e-08  -1.55318e-07  -1.40788e-07
           3.6             0   1.58245e-05   4.31503e-11    4.5175e-11   -8.2915e-09  -1.66297e-09            -0            -0  -8.71292e-08   2.39756e-09
           3.6       0.15708   1.50491e-05  -1.07772e-08  -9.95299e-09  -9.28476e-09  -4.00969e-08            -0   1.28714e-08   -8.1267e-08   7.57042e-08
           3.6      0.314159   1.31395e-05  -1.86496e-08  -1.67081e-08  -1.17611e-08  -6.35887e-08            -0   2.17077e-08  -6.68095e-08   1.19485e-07
           3.6      0.471239   1.07287e-05  -2.24541e-08  -1.90505e-08  -1.43914e-08  -6.85546e-08            -0   2.49915e-08  -4.90486e-08   1.27575e-07
           3.6      0.628319   8.40301e-06   -2.2863e-08  -1.78462e-08  -1.61587e-08  -6.02546e-08            -0   2.37292e-08  -3.26604e-08   1.10951e-07
           3.6      0.785398   6.49136e-06  -2.13247e-08  -1.47555e-08  -1.68172e-08  -4.64977e-08            -0   1.99375e-08  -1.99375e-08   8.46702e-08
           3.6      0.942478   5.07658e-06  -1.91489e-08  -1.11473e-08   -1.6681e-08  -3.27605e-08            -0   1.53048e-08  -1.11196e-08   5.87468e-08
           3.6       1.09956   4.10847e-06  -1.71645e-08  -7.76184e-09  -1.62132e-08  -2.12947e-08            -0   1.07907e-08  -5.49815e-09   3.72561e-08
           3.6       1.25664    3.4991e-06  -1.57418e-08  -4.83234e-09  -1.57585e-08   -1.2399e-08            -0   6.77607e-09  -2.20168e-09   2.09491e-08
           3.6       1.41372   3.16892e-06  -1.49422e-08  -2.30296e-09  -1.54736e-08  -5.60331e-09            -0   3.27705e-09  -5.19034e-10   9.09919e-09
           3.6        1.5708    3.0631e-06  -1.46916e-08   2.65647e-12  -1.53809e-08  -9.34701e-11            -0   9.80493e-11  -6.00379e-27   4.03591e-11
           3.6       1.72788   3.15886e-06  -1.49189e-08   2.28734e-09  -1.54513e-08   5.20805e-09            -0  -3.04965e-09  -4.83017e-10  -8.56934e-09
           3.6       1.88496   3.47034e-06  -1.56328e-08   4.75079e-09   -1.5665e-08   1.15229e-08            -0  -6.45782e-09  -2.09827e-09  -1.92756e-08
           3.6       2.04204   4.05185e-06  -1.69227e-08    7.5841e-09  -1.60196e-08   2.00903e-08            -0  -1.03492e-08  -5.27319e-09  -3.44924e-08
           3.6       2.19911   4.99597e-06  -1.88378e-08   1.09113e-08  -1.64499e-08   3.19194e-08            -0  -1.47814e-08  -1.07393e-08   -5.6158e-08
           3.6       2.35619   6.41292e-06  -2.11233e-08   1.45873e-08  -1.66873e-08   4.68809e-08            -0  -1.94559e-08  -1.94559e-08  -8.42437e-08
           3.6       2.51327   8.36721e-06  -2.29178e-08   1.78681e-08  -1.62263e-08   6.20629e-08            -0  -2.34117e-08  -3.22235e-08   -1.1375e-07
           3.6       2.67035    1.0762e-05  -2.27085e-08   1.92389e-08  -1.46084e-08    7.0745e-08            -0  -2.48522e-08  -4.87751e-08  -1.32246e-07
           3.6       2.82743   1.32227e-05  -1.88836e-08   1.68947e-08  -1.19793e-08   6.43192e-08            -0  -2.16533e-08  -6.66419e-08  -1.22387e-07
           3.6       2.98451   1.51122e-05   -1.0855e-08   1.00182e-08  -9.39391e-09   3.82274e-08            -0  -1.28225e-08  -8.09583e-08  -7.34468e-08
           3.6       3.14159   1.57916e-05   1.04009e-11  -1.08889e-11  -8.27322e-09  -1.81811e-09            -0  -1.05849e-23  -8.64319e-08   4.09138e-09
           3.6       3.29867   1.50054e-05   1.07454e-08  -9.92216e-09  -9.26657e-09  -4.10562e-08            -0   1.27867e-08  -8.07317e-08   7.97687e-08
           3.6       3.45575   1.30517e-05   1.84734e-08  -1.65415e-08  -1.16767e-08  -6.54962e-08            -0   2.15202e-08  -6.62324e-08   1.25041e-07
           3.6       3.61283    1.0575e-05   2.20051e-08  -1.86675e-08  -1.41077e-08  -7.05547e-08            -0   2.45909e-08  -4.82623e-08   1.32074e-07
           3.6       3.76991   8.19654e-06   2.20629e-08  -1.72258e-08  -1.55877e-08  -6.10859e-08            -0   2.30506e-08  -3.17264e-08   1.12156e-07
           3.6       3.92699   6.27823e-06   2.03134e-08  -1.40295e-08   -1.6046e-08   -4.5558e-08            -0   1.90884e-08  -1.90884e-08   8.23045e-08
           3.6       4.08407   4.90824e-06   1.82471e-08  -1.05328e-08  -1.59605e-08  -3.05126e-08            -0   1.45133e-08  -1.05446e-08   5.43717e-08
           3.6       4.24115   4.01435e-06   1.66528e-08  -7.39506e-09  -1.57989e-08  -1.87002e-08            -0   1.02401e-08  -5.21757e-09   3.26663e-08
           3.6       4.39823   3.47897e-06   1.56993e-08   -4.6949e-09  -1.57563e-08  -1.02677e-08            -0   6.50323e-09  -2.11303e-09   1.71969e-08
           3.6       4.55531   3.20077e-06   1.52481e-08  -2.28334e-09  -1.58009e-08  -4.38353e-09            -0   3.20068e-09  -5.06938e-10   6.66679e-09
           3.6       4.71239   3.11505e-06    1.5122e-08   3.91208e-12  -1.58316e-08   8.87759e-11            -0   1.12929e-10  -2.07448e-26   -8.3163e-10
           3.6       4.86947   3.19936e-06   1.52521e-08    2.2955e-09  -1.58032e-08   4.48436e-09            -0   -2.9934e-09  -4.74108e-10  -7.88035e-09
           3.6       5.02655   3.47588e-06   1.57217e-08   4.72187e-09  -1.57722e-08   1.02233e-08            -0  -6.33801e-09  -2.05934e-09  -1.73844e-08
           3.6       5.18363   4.01236e-06   1.67267e-08   7.45753e-09  -1.58539e-08   1.86898e-08            -0  -1.01247e-08  -5.15879e-09  -3.21658e-08
           3.6       5.34071   4.91884e-06   1.84277e-08    1.0675e-08  -1.60908e-08   3.09868e-08            -0  -1.44775e-08  -1.05185e-08  -5.45164e-08
           3.6       5.49779     6.324e-06   2.06598e-08   1.43133e-08   -1.6275e-08   4.69316e-08            -0  -1.92016e-08  -1.92016e-08  -8.44553e-08
           3.6       5.65487   8.30241e-06   2.25829e-08   1.76775e-08  -1.58922e-08    6.3199e-08            -0  -2.33579e-08  -3.21495e-08  -1.16198e-07
           3.6       5.81195   1.07457e-05   2.25962e-08   1.92051e-08  -1.44158e-08   7.23376e-08            -0  -2.50182e-08   -4.9101e-08  -1.35673e-07
           3.6       5.96903   1.32479e-05   1.89428e-08   1.69812e-08  -1.19138e-08   6.53932e-08            -0  -2.18872e-08  -6.73618e-08  -1.24723e-07
           3.6       6.12611   1.51497e-05   1.09578e-08   1.01264e-08   -9.3984e-09   3.84807e-08            -0  -1.29562e-08  -8.18025e-08   -7.4409e-08
           3.8             0    7.8183e-06     2.171e-11   2.26264e-11  -4.06683e-09   -9.0642e-10            -0            -0  -4.55619e-08   1.30606e-09
           3.8       0.15708   7.41304e-06  -5.61822e-09  -5.20178e-09  -4.58741e-09  -2.09176e-08            -0   6.71189e-09  -4.23772e-08   3.96346e-08
           3.8      0.314159   6.42292e-06  -9.64811e-09   -8.6654e-09  -5.87045e-09  -3.28817e-08            -0   1.12368e-08  -3.45834e-08   6.20317e-08
           3.8      0.471239   5.18603e-06  -1.14885e-08  -9.77143e-09  -7.19618e-09  -3.50236e-08            -0   1.27988e-08  -2.51191e-08   6.54704e-08
           3.8      0.628319   4.00879e-06  -1.15462e-08  -9.03582e-09  -8.03593e-09   -3.0344e-08            -0   1.20013e-08  -1.65183e-08   5.61706e-08
           3.8      0.785398   3.05534e-06  -1.06245e-08  -7.37215e-09  -8.28736e-09  -2.30705e-08            -0   9.95595e-09  -9.95595e-09   4.22729e-08
           3.8      0.942478    2.3597e-06  -9.41999e-09  -5.50073e-09  -8.13872e-09   -1.6037e-08            -0   7.55248e-09   -5.4872e-09    2.8959e-08
           3.8       1.09956   1.88949e-06  -8.35456e-09  -3.78984e-09   -7.8413e-09  -1.03102e-08            -0   5.27017e-09  -2.68529e-09   1.81662e-08
           3.8       1.25664   1.59639e-06    -7.604e-09  -2.34064e-09  -7.57228e-09  -5.95192e-09            -0   3.28247e-09  -1.06654e-09   1.01233e-08
           3.8       1.41372   1.43871e-06  -7.18658e-09  -1.10977e-09  -7.40752e-09  -2.67212e-09            -0   1.57895e-09  -2.50081e-10   4.36696e-09
           3.8        1.5708   1.38839e-06  -7.05687e-09   2.02425e-12  -7.35474e-09  -4.18657e-11            -0   4.65205e-11  -2.84856e-27   1.59598e-11
           3.8       1.72788   1.43384e-06   -7.1758e-09   1.10342e-09  -7.39714e-09   2.48369e-09            -0  -1.47054e-09  -2.32911e-10  -4.11623e-09
           3.8       1.88496   1.58216e-06  -7.54856e-09   2.30054e-09  -7.52455e-09   5.51798e-09            -0  -3.12835e-09  -1.01646e-09  -9.30414e-09
           3.8       2.04204     1.861e-06  -8.22742e-09   3.69857e-09  -7.73909e-09   9.70006e-09            -0  -5.05165e-09  -2.57395e-09  -1.67827e-08
           3.8       2.19911   2.31866e-06  -9.25335e-09   5.37648e-09  -8.01431e-09   1.56013e-08            -0  -7.28859e-09  -5.29547e-09  -2.76341e-08
           3.8       2.35619   3.01522e-06  -1.05154e-08   7.28269e-09  -8.21603e-09   2.32643e-08            -0  -9.71135e-09  -9.71135e-09   -4.2035e-08
           3.8       2.51327   3.99092e-06  -1.15768e-08   9.04944e-09  -8.07157e-09   3.12877e-08            -0  -1.18422e-08  -1.62994e-08  -5.76038e-08
           3.8       2.67035   5.20466e-06  -1.16291e-08   9.87633e-09    -7.313e-09   3.61749e-08            -0  -1.27329e-08  -2.49897e-08  -6.79095e-08
           3.8       2.82743   6.46789e-06  -9.77561e-09   8.76731e-09  -5.98684e-09   3.32551e-08            -0  -1.12126e-08  -3.45089e-08   -6.3566e-08
           3.8       2.98451   7.44672e-06  -5.65651e-09   5.23326e-09  -4.64377e-09   1.98915e-08            -0  -6.68655e-09  -4.22172e-08  -3.84061e-08
           3.8       3.14159   7.79974e-06   8.96816e-12   -9.3467e-12   -4.0553e-09  -9.76019e-10            -0  -5.53281e-24  -4.51788e-08   2.20917e-09
           3.8       3.29867   7.38974e-06   5.60199e-09  -5.18612e-09  -4.57814e-09  -2.13908e-08            -0   6.66609e-09   -4.2088e-08   4.17821e-08
           3.8       3.45575   6.37785e-06   9.55625e-09  -8.57831e-09  -5.82866e-09  -3.38468e-08            -0   1.11367e-08  -3.42752e-08   6.49291e-08
           3.8       3.61283   5.10773e-06   1.12525e-08  -9.56997e-09  -7.04982e-09  -3.60417e-08            -0   1.25836e-08  -2.46968e-08   6.77668e-08
           3.8       3.76991   3.90377e-06   1.11225e-08  -8.70773e-09  -7.73637e-09  -3.07549e-08            -0   1.16364e-08  -1.60162e-08   5.67178e-08
           3.8       3.92699    2.9473e-06   1.00889e-08  -6.98905e-09  -7.88099e-09  -2.25726e-08            -0   9.50304e-09  -9.50304e-09   4.09917e-08
           3.8       4.08407   2.27479e-06   8.94426e-09  -5.17952e-09  -7.75924e-09  -1.48924e-08            -0   7.13641e-09  -5.18491e-09   2.67193e-08
           3.8       4.24115    1.8421e-06   8.08504e-09  -3.60139e-09  -7.62207e-09  -9.01678e-09            -0   4.98636e-09  -2.54067e-09   1.58868e-08
           3.8       4.39823   1.58583e-06   7.57832e-09  -2.27242e-09  -7.56631e-09  -4.90444e-09            -0   3.14564e-09  -1.02208e-09   8.28967e-09
           3.8       4.55531   1.45372e-06   7.33959e-09  -1.10165e-09  -7.57026e-09  -2.07796e-09            -0   1.54259e-09  -2.44322e-10   3.18033e-09
           3.8       4.71239   1.41316e-06   7.27253e-09   1.94986e-12   -7.5795e-09   4.50963e-11            -0   5.44523e-11  -1.00027e-26  -4.16479e-10
           3.8       4.86947   1.45292e-06   7.34067e-09   1.10754e-09  -7.57047e-09   2.12929e-09            -0   -1.4434e-09  -2.28613e-10  -3.78826e-09
           3.8       5.02655   1.58404e-06   7.58766e-09   2.28513e-09  -7.57241e-09   4.88034e-09            -0  -3.06818e-09  -9.96912e-10  -8.37934e-09
           3.8       5.18363    1.8406e-06   8.11955e-09   3.63104e-09  -7.64733e-09   9.00574e-09            -0  -4.93381e-09   -2.5139e-09  -1.56238e-08
           3.8       5.34071   2.27936e-06   9.03345e-09   5.24929e-09  -7.82343e-09   1.51278e-08            -0  -7.12351e-09  -5.17553e-09  -2.67885e-08
           3.8       5.49779   2.96973e-06   1.02663e-08   7.13338e-09  -7.99812e-09   2.32797e-08            -0  -9.56729e-09  -9.56729e-09  -4.21098e-08
           3.8       5.65487   3.95762e-06   1.13958e-08   8.94417e-09  -7.89552e-09   3.18697e-08            -0  -1.18041e-08   -1.6247e-08  -5.88529e-08
           3.8       5.81195   5.19671e-06   1.15692e-08   9.85743e-09  -7.21279e-09    3.7018e-08            -0  -1.28172e-08  -2.51552e-08  -6.97255e-08
           3.8       5.96903   6.48218e-06    9.8107e-09   8.81615e-09  -5.95486e-09     3.384e-08            -0  -1.13388e-08  -3.48973e-08  -6.48366e-08
           3.8       6.12611   7.46786e-06   5.71553e-09    5.2947e-09  -4.64905e-09   2.00345e-08            -0  -6.75999e-09  -4.26809e-08  -3.89328e-08
             4             0   3.84374e-06   1.08108e-11   1.12235e-11  -1.98881e-09  -4.87711e-10            -0            -0  -2.36322e-08   7.03005e-10
             4       0.15708   3.63369e-06  -2.90593e-09  -2.69662e-09  -2.25931e-09  -1.08232e-08            -0   3.47158e-09  -2.19187e-08   2.05685e-08
             4      0.314159   3.12441e-06  -4.95251e-09  -4.45794e-09  -2.91827e-09  -1.68674e-08            -0   5.76959e-09   -1.7757e-08   3.19254e-08
             4      0.471239   2.49478e-06  -5.83262e-09  -4.97178e-09  -3.58017e-09  -1.77531e-08            -0   6.50175e-09  -1.27604e-08   3.33127e-08
             4      0.628319   1.90345e-06  -5.78643e-09  -4.53856e-09  -3.97343e-09  -1.51637e-08            -0   6.02108e-09  -8.28731e-09   2.81984e-08
             4      0.785398   1.43149e-06  -5.25345e-09  -3.65429e-09  -4.05879e-09  -1.13601e-08            -0   4.93204e-09  -4.93204e-09   2.09304e-08
             4      0.942478   1.09197e-06  -4.59958e-09   -2.6933e-09  -3.94561e-09  -7.79211e-09            -0   3.69757e-09  -2.68644e-09   1.41585e-08
             4       1.09956   8.65227e-07  -4.03668e-09  -1.83628e-09  -3.76777e-09   -4.9559e-09            -0   2.55386e-09  -1.30126e-09   8.78701e-09
             4       1.25664   7.25241e-07  -3.64645e-09  -1.12516e-09  -3.61487e-09  -2.83727e-09            -0   1.57779e-09  -5.12654e-10   4.85392e-09
             4       1.41372   6.50458e-07   -3.4315e-09  -5.30784e-10  -3.52282e-09   -1.2657e-09            -0   7.54915e-10  -1.19567e-10   2.08011e-09
             4        1.5708   6.26691e-07  -3.36522e-09   1.30544e-12  -3.49367e-09  -1.85394e-11            -0     2.188e-11  -1.33976e-27   6.11973e-12
             4       1.72788   6.48128e-07  -3.42662e-09   5.28302e-10  -3.51808e-09   1.17668e-09            -0  -7.03699e-10  -1.11455e-10  -1.96253e-09
             4       1.88496   7.18284e-07   -3.6186e-09   1.10564e-09  -3.59081e-09    2.6245e-09            -0  -1.50383e-09  -4.88626e-10  -4.45703e-09
             4       2.04204   8.51058e-07  -3.97072e-09   1.78992e-09  -3.71454e-09   4.65006e-09            -0  -2.44667e-09  -1.24664e-09  -8.10159e-09
             4       2.19911   1.07131e-06  -4.51154e-09   2.62866e-09   -3.8796e-09   7.56888e-09            -0   -3.5657e-09  -2.59063e-09  -1.34877e-08
             4       2.35619   1.41119e-06  -5.19518e-09   3.60726e-09  -4.02027e-09    1.1457e-08            -0  -4.80894e-09  -4.80894e-09  -2.08003e-08
             4       2.51327   1.89463e-06  -5.80342e-09   4.54679e-09  -3.99212e-09   1.56512e-08            -0  -5.94226e-09  -8.17883e-09  -2.89254e-08
             4       2.67035   2.50502e-06   -5.9094e-09   5.02949e-09  -3.64248e-09   1.83524e-08            -0  -6.47133e-09  -1.27007e-08  -3.45744e-08
             4       2.82743   3.14843e-06  -5.02131e-09   4.51306e-09  -2.97978e-09   1.70571e-08            -0   -5.7594e-09  -1.77256e-08  -3.27311e-08
             4       2.98451   3.65147e-06  -2.92458e-09   2.71165e-09  -2.28817e-09   1.02679e-08            -0  -3.45862e-09  -2.18369e-08  -1.99103e-08
             4       3.14159   3.83344e-06   6.40553e-12  -6.65003e-12  -1.98183e-09  -5.18127e-10            -0  -2.86862e-24  -2.34241e-08   1.17869e-09
             4       3.29867   3.62137e-06    2.8976e-09  -2.68861e-09  -2.25456e-09  -1.10536e-08            -0   3.44715e-09  -2.17645e-08   2.16913e-08
             4       3.45575    3.1015e-06   4.90499e-09  -4.41274e-09  -2.89771e-09  -1.73505e-08            -0   5.71689e-09  -1.75948e-08   3.34218e-08
             4       3.61283    2.4553e-06   5.70986e-09  -4.86687e-09  -3.50533e-09  -1.82664e-08            -0   6.38777e-09  -1.25367e-08   3.44741e-08
             4       3.76991   1.85056e-06   5.56462e-09  -4.36693e-09  -3.81789e-09  -1.53643e-08            -0   5.82746e-09  -8.02081e-09    2.8441e-08
             4       3.92699   1.37728e-06   4.97311e-09  -3.45438e-09  -3.84711e-09  -1.10988e-08            -0    4.6935e-09   -4.6935e-09    2.0246e-08
             4       4.08407   1.04959e-06   4.35175e-09  -2.52729e-09   -3.7482e-09  -7.21484e-09            -0   3.48152e-09  -2.52947e-09   1.30236e-08
             4       4.24115   8.41631e-07    3.8966e-09  -1.74047e-09  -3.65337e-09  -4.31726e-09            -0   2.40927e-09  -1.22758e-09   7.66613e-09
             4       4.39823   7.19799e-07   3.63161e-09  -1.09158e-09  -3.60958e-09  -2.32735e-09            -0   1.50989e-09  -4.90594e-10    3.9664e-09
             4       4.55531    6.5747e-07   3.50723e-09  -5.27522e-10  -3.60293e-09   -9.7896e-10            -0   7.37815e-10  -1.16858e-10   1.50657e-09
             4       4.71239   6.38398e-07   3.47212e-09   9.64856e-13  -3.60465e-09   2.25547e-11            -0   2.60772e-11  -4.79031e-27   -2.0616e-10
             4       4.86947   6.57035e-07   3.50733e-09   5.30361e-10  -3.60259e-09   1.00465e-09            -0  -6.90671e-10  -1.09392e-10   -1.8076e-09
             4       5.02655   7.18803e-07   3.63535e-09   1.09752e-09  -3.61173e-09   2.31444e-09            -0  -1.47383e-09  -4.78878e-10  -4.00863e-09
             4       5.18363   8.40665e-07   3.91251e-09   1.75441e-09   -3.6648e-09   4.30894e-09            -0  -2.38554e-09  -1.21549e-09  -7.52953e-09
             4       5.34071   1.05152e-06   4.39537e-09   2.56121e-09  -3.77952e-09   7.33041e-09            -0  -3.47742e-09   -2.5265e-09  -1.30561e-08
             4       5.49779   1.38816e-06   5.06307e-09   3.52712e-09  -3.90645e-09   1.14586e-08            -0  -4.72898e-09  -4.72898e-09    -2.082e-08
             4       5.65487   1.87768e-06    5.7068e-09   4.48951e-09   -3.9003e-09    1.5945e-08            -0  -5.91752e-09  -8.14477e-09  -2.95539e-08
             4       5.81195   2.50116e-06   5.87782e-09   5.01905e-09  -3.59077e-09   1.87932e-08            -0  -6.51369e-09  -1.27838e-08  -3.55254e-08
             4       5.96903   3.15635e-06   5.04158e-09   4.54021e-09  -2.96431e-09    1.7372e-08            -0  -5.82675e-09  -1.79329e-08   -3.3414e-08
             4       6.12611   3.66317e-06   2.95788e-09   2.74599e-09  -2.29235e-09   1.03479e-08            -0  -3.49851e-09  -2.20887e-08  -2.01947e-08
           4.2             0   1.88172e-06   5.33467e-12   5.51968e-12  -9.70154e-10   -2.5954e-10            -0            -0   -1.2171e-08   3.74574e-10
           4.2       0.15708   1.77364e-06  -1.49277e-09  -1.38804e-09  -1.10966e-09   -5.5604e-09            -0   1.78291e-09  -1.12568e-08   1.05927e-08
           4.2      0.314159    1.5135e-06  -2.52489e-09  -2.27723e-09  -1.44549e-09  -8.59223e-09            -0   2.94152e-09  -9.05308e-09   1.63073e-08
           4.2      0.471239   1.19518e-06  -2.94116e-09  -2.51194e-09  -1.77319e-09  -8.93747e-09            -0   3.27965e-09  -6.43668e-09   1.68249e-08
           4.2      0.628319   9.00135e-07  -2.88049e-09  -2.26379e-09  -1.95469e-09  -7.52703e-09            -0   2.99967e-09   -4.1287e-09   1.40529e-08
           4.2      0.785398   6.68047e-07   -2.5805e-09  -1.79893e-09    -1.977e-09  -5.55695e-09            -0   2.42631e-09  -2.42631e-09   1.02887e-08
           4.2      0.942478   5.03393e-07  -2.23128e-09  -1.30976e-09  -1.90206e-09  -3.76158e-09            -0   1.79785e-09  -1.30621e-09    6.8732e-09
           4.2       1.09956   3.94739e-07  -1.93792e-09  -8.83773e-10   -1.8001e-09  -2.36725e-09            -0   1.22916e-09  -6.26287e-10   4.22077e-09
           4.2       1.25664   3.28286e-07  -1.73756e-09  -5.37301e-10  -1.71576e-09  -1.34435e-09            -0    7.5328e-10  -2.44755e-10   2.31168e-09
           4.2       1.41372   2.93029e-07  -1.62815e-09  -2.52209e-10  -1.66567e-09  -5.96018e-10            -0   3.58517e-10  -5.67835e-11   9.84376e-10
           4.2        1.5708   2.81872e-07  -1.59465e-09   7.71873e-13  -1.64996e-09  -8.12221e-12            -0   1.02136e-11  -6.25403e-28   2.25657e-12
           4.2       1.72788   2.91928e-07  -1.62599e-09   2.51289e-10  -1.66355e-09   5.54283e-10            -0  -3.34509e-10   -5.2981e-11  -9.29663e-10
           4.2       1.88496   3.24921e-07  -1.72372e-09   5.27877e-10  -1.70376e-09   1.24095e-09            -0  -7.18077e-10  -2.33317e-10  -2.12107e-09
           4.2       2.04204   3.87763e-07   -1.9041e-09   8.60454e-10  -1.77271e-09   2.21535e-09            -0  -1.17698e-09  -5.99703e-10  -3.88421e-09
           4.2       2.19911   4.93094e-07  -2.18532e-09   1.27647e-09  -1.86747e-09   3.64824e-09            -0  -1.73244e-09  -1.25869e-09  -6.53659e-09
           4.2       2.35619    6.5787e-07  -2.54975e-09   1.77446e-09  -1.95649e-09   5.60488e-09            -0  -2.36484e-09  -2.36484e-09  -1.02186e-08
           4.2       2.51327   8.95826e-07  -2.88981e-09   2.26863e-09  -1.96444e-09   7.77657e-09            -0    -2.961e-09  -4.07547e-09  -1.44186e-08
           4.2       2.67035   1.20073e-06  -2.98266e-09   2.54334e-09  -1.80614e-09   9.24684e-09            -0  -3.26598e-09  -6.40986e-09  -1.74722e-08
           4.2       2.82743   1.52619e-06  -2.56169e-09   2.30679e-09  -1.47774e-09   8.68818e-09            -0  -2.93755e-09  -9.04085e-09  -1.67278e-08
           4.2       2.98451   1.78293e-06  -1.50175e-09   1.39513e-09  -1.12432e-09    5.2634e-09            -0  -1.77635e-09  -1.12154e-08  -1.02448e-08
           4.2       3.14159   1.87608e-06   4.16646e-12  -4.31096e-12  -9.66055e-10  -2.72397e-10            -0   -1.4768e-24   -1.2059e-08   6.22435e-10
           4.2       3.29867   1.76718e-06   1.48845e-09   -1.3839e-09  -1.10721e-09  -5.67106e-09            -0   1.77002e-09  -1.11755e-08   1.11744e-08
           4.2       3.45575   1.50195e-06   2.50047e-09  -2.25393e-09  -1.43544e-09  -8.83185e-09            -0   2.91412e-09  -8.96875e-09   1.70736e-08
           4.2       3.61283   1.17544e-06   2.87788e-09   -2.4578e-09  -1.73522e-09  -9.19414e-09            -0   3.21997e-09  -6.31956e-09   1.74076e-08
           4.2       3.76991   8.73729e-07   2.76548e-09  -2.17485e-09  -1.87466e-09  -7.62393e-09            -0   2.89807e-09  -3.98886e-09   1.41576e-08
           4.2       3.92699    6.4108e-07   2.43529e-09  -1.69563e-09  -1.86783e-09  -5.42098e-09            -0   2.30206e-09  -2.30206e-09   9.92738e-09
           4.2       4.08407   4.82432e-07   2.10358e-09  -1.22481e-09  -1.80047e-09   -3.4728e-09            -0   1.68685e-09  -1.22557e-09   6.30323e-09
           4.2       4.24115   3.83104e-07   1.86596e-09  -8.35517e-10  -1.74113e-09  -2.05455e-09            -0   1.15623e-09  -5.89128e-10   3.67422e-09
           4.2       4.39823   3.25523e-07   1.72925e-09  -5.20893e-10  -1.71205e-09  -1.09816e-09            -0   7.19903e-10  -2.33911e-10   1.88561e-09
           4.2       4.55531   2.96282e-07   1.66529e-09  -2.50945e-10  -1.70477e-09  -4.58731e-10            -0    3.5056e-10  -5.55233e-11   7.09372e-10
           4.2       4.71239   2.87364e-07   1.64715e-09   4.73897e-13  -1.70427e-09   1.11366e-11            -0   1.24144e-11  -2.28048e-27   -1.0103e-10
           4.2       4.86947   2.96052e-07   1.66514e-09   2.52303e-10   -1.7044e-09   4.71412e-10            -0   -3.2828e-10  -5.19945e-11  -8.56946e-10
           4.2       5.02655   3.24988e-07   1.73067e-09   5.23651e-10  -1.71269e-09   1.09134e-09            -0  -7.03214e-10  -2.28488e-10  -1.90523e-09
           4.2       5.18363   3.82529e-07   1.87319e-09   8.42013e-10  -1.74622e-09   2.04908e-09            -0   -1.1456e-09  -5.83714e-10  -3.60407e-09
           4.2       5.34071   4.83225e-07   2.12472e-09   1.24117e-09  -1.81562e-09   3.52903e-09            -0  -1.68588e-09  -1.22486e-09  -6.31821e-09
           4.2       5.49779   6.46322e-07   2.48052e-09     1.732e-09  -1.89765e-09   5.60221e-09            -0  -2.32125e-09  -2.32125e-09  -1.02189e-08
           4.2       5.65487   8.87262e-07   2.83878e-09   2.23786e-09  -1.91697e-09   7.92303e-09            -0  -2.94581e-09  -4.05456e-09  -1.47311e-08
           4.2       5.81195   1.19886e-06   2.96613e-09   2.53764e-09  -1.77964e-09   9.47494e-09            -0  -3.28705e-09   -6.4512e-09  -1.79652e-08
           4.2       5.96903   1.53051e-06   2.57316e-09   2.32168e-09  -1.47032e-09   8.85605e-09            -0  -2.97317e-09  -9.15049e-09  -1.70911e-08
           4.2       6.12611   1.78931e-06   1.52027e-09   1.41408e-09  -1.12718e-09   5.30779e-09            -0  -1.79782e-09   -1.1351e-08  -1.03966e-08
           4.4             0   9.17841e-07   2.61124e-12   2.69387e-12  -4.72236e-10  -1.36812e-10            -0            -0  -6.22942e-09   1.97848e-10
           4.4       0.15708   8.62576e-07  -7.62211e-10   -7.1002e-10  -5.43705e-10  -2.83882e-09            -0   9.09975e-10  -5.74535e-09   5.41883e-09
           4.4      0.314159   7.30512e-07  -1.27952e-09  -1.15605e-09  -7.13706e-10  -4.35015e-09            -0    1.4904e-09  -4.58699e-09    8.2749e-09
           4.4      0.471239   5.70538e-07  -1.47428e-09   -1.2613e-09  -8.74716e-10  -4.47253e-09            -0   1.64414e-09  -3.22681e-09   8.44269e-09
           4.4      0.628319   4.24184e-07  -1.42545e-09  -1.12225e-09  -9.57231e-10  -3.71441e-09            -0   1.48525e-09  -2.04428e-09   6.95883e-09
           4.4      0.785398   3.10704e-07  -1.26016e-09  -8.80215e-10  -9.58324e-10  -2.70258e-09            -0   1.18636e-09  -1.18636e-09   5.02578e-09
           4.4      0.942478   2.31302e-07  -1.07621e-09  -6.33143e-10  -9.12357e-10  -1.80559e-09            -0   8.68891e-10  -6.31286e-10   3.31591e-09
           4.4       1.09956   1.79519e-07  -9.25109e-10  -4.22847e-10  -8.55681e-10  -1.12454e-09            -0   5.88059e-10  -2.99631e-10   2.01512e-09
           4.4       1.25664    1.4814e-07  -8.23344e-10   -2.5509e-10  -8.10228e-10  -6.33614e-10            -0   3.57512e-10  -1.16163e-10   1.09447e-09
           4.4       1.41372   1.31604e-07  -7.68225e-10  -1.19154e-10  -7.83543e-10  -2.79226e-10            -0   1.69265e-10  -2.68089e-11   4.63196e-10
           4.4        1.5708   1.26393e-07  -7.51454e-10   4.32321e-13  -7.75235e-10  -3.52161e-12            -0   4.73672e-12  -2.90041e-28   7.87464e-13
           4.4       1.72788   1.31088e-07  -7.67288e-10   1.18839e-10  -7.82615e-10   2.59794e-10            -0  -1.58087e-10  -2.50385e-11  -4.37908e-10
           4.4       1.88496   1.46526e-07  -8.16536e-10   2.50575e-10   -8.0431e-10   5.83742e-10            -0  -3.40869e-10  -1.10755e-10  -1.00362e-09
           4.4       2.04204   1.76113e-07  -9.07946e-10   4.11216e-10  -8.41735e-10    1.0497e-09            -0  -5.62832e-10  -2.86777e-10  -1.85113e-09
           4.4       2.19911   2.26211e-07  -1.05247e-09   6.16155e-10  -8.94431e-10    1.7485e-09            -0  -8.36663e-10  -6.07872e-10  -3.14833e-09
           4.4       2.35619   3.05644e-07  -1.24411e-09   8.67595e-10  -9.47526e-10   2.72605e-09            -0  -1.15586e-09  -1.15586e-09  -4.98856e-09
           4.4       2.51327   4.22094e-07  -1.43051e-09   1.12503e-09  -9.62285e-10   3.84114e-09            -0  -1.46644e-09  -2.01838e-09  -7.14147e-09
           4.4       2.67035   5.73502e-07  -1.49651e-09   1.27822e-09  -8.92007e-10   4.63106e-09            -0  -1.63819e-09  -3.21513e-09  -8.77246e-09
           4.4       2.82743    7.3715e-07  -1.29905e-09   1.17178e-09  -7.30494e-10   4.39848e-09            -0  -1.48905e-09  -4.58282e-09  -8.49317e-09
           4.4       2.98451   8.67384e-07  -7.66497e-10   7.13324e-10  -5.51109e-10   2.68161e-09            -0  -9.06686e-10  -5.72459e-09  -5.23706e-09
           4.4       3.14159   9.14781e-07   2.55978e-12  -2.64079e-12  -4.69885e-10  -1.42004e-10            -0  -7.55561e-25  -6.16962e-09    3.2577e-10
           4.4       3.29867   8.59204e-07   7.59961e-10  -7.07871e-10  -5.42435e-10  -2.89131e-09            -0    9.0324e-10  -5.70283e-09   5.71784e-09
           4.4       3.45575   7.24729e-07   1.26705e-09  -1.14411e-09  -7.08812e-10  -4.46801e-09            -0   1.47631e-09  -4.54363e-09   8.66446e-09
           4.4       3.61283   5.60741e-07   1.44192e-09  -1.23358e-09  -8.55578e-10  -4.59997e-09            -0   1.61321e-09  -3.16611e-09   8.73311e-09
           4.4       3.76991   4.11097e-07   1.36633e-09  -1.07654e-09  -9.16371e-10  -3.76076e-09            -0   1.43246e-09  -1.97161e-09   7.00255e-09
           4.4       3.92699   2.97392e-07   1.18564e-09    -8.273e-10  -9.02508e-10  -2.63236e-09            -0   1.12226e-09  -1.12226e-09   4.83708e-09
           4.4       4.08407   2.21016e-07   1.01105e-09  -5.90048e-10  -8.60575e-10  -1.66216e-09            -0   8.12403e-10  -5.90245e-10   3.03187e-09
           4.4       4.24115   1.73829e-07   8.88522e-10  -3.98741e-10  -8.25602e-10  -9.72538e-10            -0   5.51601e-10  -2.81055e-10   1.75056e-09
           4.4       4.39823   1.46754e-07    8.1881e-10  -2.47125e-10  -8.07898e-10  -5.15597e-10            -0   3.41234e-10  -1.10874e-10    8.9137e-10
           4.4       4.55531   1.33103e-07   7.86286e-10  -1.18687e-10  -8.02482e-10  -2.13947e-10            -0   1.65597e-10   -2.6228e-11   3.32243e-10
           4.4       4.71239   1.28953e-07   7.77023e-10   2.31065e-13  -8.01613e-10   5.43991e-12            -0   5.87918e-12  -1.07999e-27  -4.90788e-11
           4.4       4.86947   1.32984e-07   7.86121e-10   1.19333e-10  -8.02208e-10   2.20136e-10            -0   -1.5512e-10  -2.45685e-11  -4.03964e-10
           4.4       5.02655   1.46474e-07   8.19302e-10   2.48396e-10  -8.08019e-10   5.12036e-10            -0  -3.33548e-10  -1.08376e-10  -9.00377e-10
           4.4       5.18363   1.73504e-07    8.9177e-10   4.01745e-10  -8.27832e-10   9.69215e-10            -0  -5.46873e-10  -2.78646e-10  -1.71489e-09
           4.4       5.34071   2.21332e-07   1.02121e-09    5.9789e-10   -8.6784e-10   1.68931e-09            -0  -8.12397e-10  -5.90241e-10  -3.03869e-09
           4.4       5.49779     2.999e-07   1.20821e-09   8.45362e-10  -9.17385e-10   2.72287e-09            -0  -1.13246e-09  -1.13246e-09  -4.98382e-09
           4.4       5.65487   4.17799e-07   1.40383e-09   1.10868e-09  -9.37942e-10   3.91336e-09            -0  -1.45747e-09  -2.00604e-09  -7.29521e-09
           4.4       5.81195   5.72597e-07    1.4879e-09   1.27514e-09  -8.78513e-10   4.74801e-09            -0  -1.64857e-09   -3.2355e-09  -9.02571e-09
           4.4       5.96903   7.39467e-07   1.30543e-09   1.17985e-09  -7.26955e-10   4.48722e-09            -0  -1.50774e-09  -4.64035e-09  -8.68484e-09
           4.4       6.12611   8.70828e-07   7.76667e-10    7.2366e-10  -5.52921e-10   2.70604e-09            -0  -9.18145e-10  -5.79694e-09  -5.31723e-09
           4.6             0   4.46271e-07   1.26896e-12   1.30575e-12  -2.29446e-10  -7.15258e-11            -0            -0  -3.17093e-09   1.03716e-10
           4.6       0.15708    4.1817e-07   -3.8711e-10  -3.61193e-10  -2.65845e-10  -1.44137e-09            -0     4.619e-10  -2.91632e-09   2.75584e-09
           4.6      0.314159   3.51484e-07  -6.44974e-10  -5.83656e-10  -3.51384e-10  -2.19056e-09            -0   7.51032e-10  -2.31144e-09   4.17471e-09
           4.6      0.471239   2.71511e-07  -7.35101e-10  -6.29872e-10   -4.2995e-10  -2.22636e-09            -0   8.19749e-10  -1.60885e-09   4.21247e-09
           4.6      0.628319   1.99287e-07  -7.01721e-10  -5.53327e-10  -4.66862e-10  -1.82351e-09            -0   7.31423e-10  -1.00672e-09   3.42667e-09
           4.6      0.785398   1.44081e-07   -6.1222e-10  -4.28384e-10  -4.62528e-10   -1.3077e-09            -0    5.7696e-10   -5.7696e-10   2.44143e-09
           4.6      0.942478   1.05978e-07  -5.16453e-10  -3.04448e-10  -4.35685e-10  -8.62374e-10            -0     4.177e-10  -3.03477e-10   1.59102e-09
           4.6       1.09956    8.1417e-08  -4.39423e-10  -2.01263e-10  -4.04925e-10  -5.31623e-10            -0   2.79863e-10  -1.42597e-10   9.56959e-10
           4.6       1.25664   6.66688e-08  -3.88221e-10  -1.20487e-10  -3.80886e-10  -2.97244e-10            -0   1.68793e-10  -5.48443e-11   5.15502e-10
           4.6       1.41372   5.89486e-08  -3.60697e-10  -5.60086e-11   -3.6691e-10  -1.30224e-10            -0   7.95013e-11  -1.25918e-11    2.1687e-10
           4.6        1.5708   5.65264e-08   -3.5237e-10   2.33242e-13  -3.62586e-10  -1.51116e-12            -0   2.18429e-12  -1.33749e-28   2.51418e-13
           4.6       1.72788   5.87094e-08  -3.60302e-10   5.59154e-11  -3.66513e-10   1.21229e-10            -0  -7.43278e-11  -1.17724e-11  -2.05251e-10
           4.6       1.88496   6.59013e-08    -3.849e-10   1.18338e-10  -3.77991e-10   2.73352e-10            -0  -1.60972e-10  -5.23031e-11  -4.72485e-10
           4.6       2.04204   7.97673e-08   -4.3079e-10   1.95505e-10  -3.97889e-10   4.95008e-10            -0  -2.67735e-10  -1.36418e-10  -8.77585e-10
           4.6       2.19911    1.0348e-07  -5.04307e-10   2.95848e-10  -4.26484e-10   8.33819e-10            -0   -4.0191e-10  -2.92005e-10  -1.50817e-09
           4.6       2.35619   1.41582e-07  -6.03917e-10   4.21926e-10  -4.56903e-10   1.31909e-09            -0  -5.61918e-10  -5.61918e-10  -2.42188e-09
           4.6       2.51327   1.98282e-07  -7.04442e-10   5.54895e-10  -4.69469e-10   1.88742e-09            -0  -7.22343e-10  -9.94219e-10  -3.51731e-09
           4.6       2.67035   2.73078e-07  -7.46899e-10   6.38907e-10   -4.3896e-10   2.30708e-09            -0  -8.17257e-10  -1.60396e-09  -4.37943e-09
           4.6       2.82743   3.54928e-07  -6.55262e-10   5.91966e-10  -3.60066e-10   2.21484e-09            -0  -7.50699e-10  -2.31041e-09  -4.28747e-09
           4.6       2.98451   4.20639e-07  -3.89135e-10   3.62714e-10  -2.69561e-10   1.35889e-09            -0  -4.60264e-10  -2.90599e-09  -2.66179e-09
           4.6       3.14159   4.44627e-07   1.51265e-12   -1.5565e-12  -2.28123e-10   -7.3482e-11            -0  -3.84445e-25  -3.13923e-09   1.69178e-10
           4.6       3.29867   4.16421e-07   3.85931e-10   -3.6007e-10  -2.65183e-10  -1.46595e-09            -0   4.58407e-10  -2.89427e-09   2.90844e-09
           4.6       3.45575   3.48607e-07    6.3864e-10  -5.77574e-10   -3.4901e-10  -2.24812e-09            -0   7.43855e-10  -2.28935e-09   4.37149e-09
           4.6       3.61283   2.66682e-07   7.18665e-10  -6.15776e-10  -4.20362e-10  -2.28927e-09            -0   8.03866e-10  -1.57768e-09   4.35636e-09
           4.6       3.76991   1.92844e-07    6.7156e-10  -5.30015e-10  -4.46147e-10  -1.84548e-09            -0   7.04228e-10  -9.69287e-10   3.44419e-09
           4.6       3.92699   1.37552e-07   5.74279e-10  -4.01487e-10  -4.34213e-10  -1.27169e-09            -0   5.44178e-10  -5.44178e-10   2.34379e-09
           4.6       4.08407   1.00965e-07   4.83486e-10  -2.82759e-10  -4.09512e-10  -7.91592e-10            -0   3.89191e-10  -2.82764e-10   1.45045e-09
           4.6       4.24115   7.86547e-08   4.20987e-10  -1.89309e-10  -3.89725e-10  -4.58204e-10            -0   2.61779e-10  -1.33383e-10   8.29712e-10
           4.6       4.39823   6.59816e-08   3.85795e-10  -1.16642e-10  -3.79511e-10   -2.4102e-10            -0    1.6091e-10   -5.2283e-11   4.19283e-10
           4.6       4.55531   5.96357e-08   3.69418e-10   -5.5848e-11  -3.76021e-10  -9.93688e-11            -0   7.78245e-11  -1.23262e-11   1.54886e-10
           4.6       4.71239   5.77122e-08   3.64734e-10   1.11884e-13  -3.75309e-10   2.63313e-12            -0   2.77137e-12  -5.09093e-28  -2.36597e-11
           4.6       4.86947   5.95751e-08   3.69296e-10   5.61536e-11  -3.75846e-10   1.02361e-10            -0  -7.29188e-11  -1.15492e-11  -1.89479e-10
           4.6       5.02655   6.58377e-08   3.85942e-10   1.17223e-10   -3.7948e-10   2.39185e-10            -0  -1.57386e-10  -5.11377e-11  -4.23373e-10
           4.6       5.18363   7.84782e-08   4.22426e-10   1.90688e-10  -3.90685e-10   4.56284e-10            -0  -2.59687e-10  -1.32317e-10  -8.11729e-10
           4.6       5.34071   1.01087e-07    4.8834e-10   2.86492e-10  -4.12973e-10   8.04608e-10            -0  -3.89399e-10  -2.82915e-10   -1.4535e-09
           4.6       5.49779   1.38746e-07   5.85472e-10   4.10401e-10  -4.41587e-10   1.31655e-09            -0  -5.49517e-10  -5.49517e-10  -2.41707e-09
           4.6       5.65487   1.96141e-07   6.90603e-10     5.463e-10  -4.57071e-10   1.92268e-09            -0  -7.17208e-10  -9.87152e-10  -3.59225e-09
           4.6       5.81195   2.72641e-07   7.42453e-10   6.37254e-10  -4.32127e-10   2.36657e-09            -0  -8.22336e-10  -1.61392e-09  -4.50853e-09
           4.6       5.96903   3.56156e-07   6.58764e-10   5.96299e-10  -3.58391e-10   2.26139e-09            -0   -7.6044e-10  -2.34039e-09  -4.38781e-09
           4.6       6.12611   4.22477e-07    3.9466e-10   3.68297e-10  -2.70654e-10   1.37223e-09            -0  -4.66337e-10  -2.94434e-09  -2.70378e-09
           4.8             0   2.16384e-07   6.12661e-13   6.28993e-13  -1.11305e-10  -3.71258e-11            -0            -0  -1.60626e-09   5.40135e-11
           4.8       0.15708   2.02165e-07  -1.95671e-10  -1.82841e-10  -1.29746e-10  -7.28261e-10            -0   2.33322e-10  -1.47314e-09   1.39427e-09
           4.8      0.314159   1.68653e-07  -3.23578e-10  -2.93234e-10  -1.72555e-10  -1.09781e-09            -0   3.76622e-10  -1.15912e-09    2.0954e-09
           4.8      0.471239    1.2886e-07  -3.64813e-10  -3.13021e-10  -2.10651e-10  -1.10308e-09            -0   4.06744e-10  -7.98281e-10   2.09127e-09
           4.8      0.628319   9.33801e-08  -3.43837e-10  -2.71507e-10  -2.26867e-10  -8.91114e-10            -0   3.58463e-10  -4.93383e-10   1.67903e-09
           4.8      0.785398   6.66421e-08  -2.96068e-10  -2.07494e-10  -2.22371e-10  -6.29904e-10            -0   2.79255e-10  -2.79255e-10   1.18022e-09
           4.8      0.942478   4.84371e-08  -2.46721e-10  -1.45709e-10  -2.07229e-10  -4.10061e-10            -0   1.99854e-10  -1.45203e-10   7.59729e-10
           4.8       1.09956   3.68369e-08    -2.078e-10  -9.53536e-11  -1.90851e-10  -2.50247e-10            -0   1.32569e-10  -6.75471e-11   4.52313e-10
           4.8       1.25664   2.99337e-08  -1.82252e-10  -5.66511e-11  -1.78333e-10   -1.3887e-10            -0   7.93252e-11  -2.57743e-11   2.41699e-10
           4.8       1.41372   2.63438e-08  -1.68615e-10  -2.62086e-11  -1.71117e-10  -6.04903e-11            -0     3.717e-11  -5.88714e-12   1.01092e-10
           4.8        1.5708   2.52224e-08  -1.64511e-10    1.2241e-13  -1.68896e-10  -6.41589e-13            -0   1.00227e-12  -6.13712e-29   6.71807e-14
           4.8       1.72788   2.62336e-08  -1.68453e-10   2.61902e-11  -1.70951e-10   5.63493e-11            -0  -3.47878e-11  -5.50985e-12  -9.57814e-11
           4.8       1.88496   2.95712e-08  -1.80644e-10   5.56341e-11  -1.76927e-10   1.27492e-10            -0   -7.5669e-11  -2.45863e-11  -2.21447e-10
           4.8       2.04204   3.60431e-08  -2.03492e-10   9.25224e-11   -1.8733e-10   2.32445e-10            -0  -1.26768e-10  -6.45916e-11  -4.14119e-10
           4.8       2.19911   4.72194e-08  -2.40556e-10   1.41386e-10  -2.02547e-10   3.95867e-10            -0  -1.92156e-10  -1.39609e-10   -7.1901e-10
           4.8       2.35619   6.54162e-08  -2.91808e-10   2.04212e-10  -2.19467e-10   6.35386e-10            -0  -2.71872e-10  -2.71872e-10  -1.17005e-09
           4.8       2.51327   9.28991e-08  -3.45287e-10   2.72374e-10  -2.28205e-10   9.23146e-10            -0  -3.54111e-10  -4.87391e-10  -1.72376e-09
           4.8       2.67035    1.2968e-07  -3.71029e-10   3.17807e-10  -2.15315e-10   1.14394e-09            -0  -4.05756e-10  -7.96341e-10  -2.17533e-09
           4.8       2.82743   1.70427e-07  -3.28964e-10   2.97596e-10   -1.7702e-10   1.10997e-09            -0  -3.76638e-10  -1.15917e-09  -2.15339e-09
           4.8       2.98451   2.03424e-07  -1.96618e-10   1.83532e-10  -1.31602e-10   6.85329e-10            -0  -2.32514e-10  -1.46803e-09  -1.34602e-09
           4.8       3.14159   2.15507e-07   8.68766e-13  -8.91925e-13  -1.10573e-10  -3.77774e-11            -0  -1.94664e-25  -1.58955e-09    8.7259e-11
           4.8       3.29867   2.01263e-07   1.95051e-10  -1.82252e-10    -1.294e-10  -7.39616e-10            -0   2.31522e-10  -1.46177e-09   1.47166e-09
           4.8       3.45575   1.67229e-07   3.20376e-10   -2.9015e-10  -1.71408e-10  -1.12573e-09            -0   3.72997e-10  -1.14797e-09   2.19423e-09
           4.8       3.61283   1.26492e-07   3.56519e-10  -3.05899e-10  -2.05873e-10  -1.13396e-09            -0   3.98652e-10  -7.82399e-10    2.1622e-09
           4.8       3.76991   9.02252e-08   3.28553e-10  -2.59694e-10   -2.1643e-10   -9.0145e-10            -0   3.44562e-10  -4.74249e-10   1.68564e-09
           4.8       3.92699   6.34591e-08   2.76891e-10  -1.93916e-10  -2.08106e-10  -6.11556e-10            -0   2.62615e-10  -2.62615e-10   1.13012e-09
           4.8       4.08407   4.60089e-08   2.30168e-10  -1.34868e-10  -1.94099e-10  -3.75327e-10            -0   1.85572e-10  -1.34826e-10   6.90575e-10
           4.8       4.24115   3.55046e-08   1.98584e-10  -8.94647e-11  -1.83232e-10  -2.14985e-10            -0   1.23661e-10  -6.30083e-11   3.91451e-10
           4.8       4.39823    2.9596e-08   1.80975e-10  -5.48037e-11  -1.77554e-10  -1.12231e-10            -0   7.55309e-11  -2.45415e-11   1.96358e-10
           4.8       4.55531   2.66571e-08   1.72799e-10  -2.61601e-11  -1.75473e-10  -4.59825e-11            -0   3.64089e-11   -5.7666e-12   7.19087e-11
           4.8       4.71239    2.5769e-08   1.70451e-10    5.3826e-14  -1.74995e-10   1.26462e-12            -0   1.30099e-12  -2.38988e-28  -1.13289e-11
           4.8       4.86947   2.66269e-08   1.72721e-10   2.63038e-11   -1.7537e-10   4.74173e-11            -0  -3.41207e-11  -5.40418e-12  -8.84822e-11
           4.8       5.02655   2.95233e-08   1.81003e-10   5.50681e-11  -1.77498e-10   1.11295e-10            -0  -7.39199e-11   -2.4018e-11  -1.98196e-10
           4.8       5.18363    3.5411e-08   1.99213e-10   9.00926e-11  -1.83637e-10   2.13914e-10            -0   -1.2274e-10  -6.25392e-11  -3.82457e-10
           4.8       5.34071   4.60531e-08   2.32471e-10   1.36636e-10  -1.95738e-10   3.81532e-10            -0  -1.85766e-10  -1.34967e-10  -6.91928e-10
           4.8       5.49779   6.40242e-08   2.82408e-10   1.98292e-10   -2.1174e-10   6.33649e-10            -0  -2.65379e-10  -2.65379e-10  -1.16646e-09
           4.8       5.65487   9.18385e-08   3.38165e-10   2.67895e-10   -2.2193e-10   9.40216e-10            -0  -3.51239e-10  -4.83439e-10  -1.75999e-09
           4.8       5.81195   1.29468e-07   3.68743e-10   3.16928e-10  -2.11873e-10   1.17399e-09            -0  -4.08223e-10  -8.01184e-10   -2.2407e-09
           4.8       5.96903    1.7107e-07   3.30862e-10   2.99901e-10  -1.76233e-10   1.13423e-09            -0  -3.81683e-10   -1.1747e-09  -2.20557e-09
           4.8       6.12611   2.04396e-07   1.99591e-10   1.86522e-10  -1.32238e-10   6.92561e-10            -0  -2.35713e-10  -1.48823e-09  -1.36785e-09
             5             0   1.04664e-07   2.94055e-13   3.01286e-13  -5.39208e-11  -1.91487e-11            -0            -0  -8.10147e-10   2.79667e-11
             5       0.15708   9.75007e-08  -9.84851e-11  -9.21518e-11  -6.32202e-11  -3.66359e-10            -0    1.1735e-10  -7.40919e-10   7.02164e-10
             5      0.314159   8.07309e-08  -1.61651e-10  -1.46681e-10  -8.45413e-11  -5.47829e-10            -0   1.88051e-10  -5.78763e-10   1.04697e-09
             5      0.471239   6.10122e-08  -1.80288e-10  -1.54885e-10  -1.02905e-10  -5.44257e-10            -0   2.00951e-10  -3.94389e-10   1.03358e-09
             5      0.628319   4.36536e-08  -1.67776e-10   -1.3265e-10  -1.09881e-10  -4.33697e-10            -0   1.74927e-10  -2.40766e-10   8.19101e-10
             5      0.785398   3.07548e-08   -1.4259e-10  -1.00075e-10  -1.06537e-10  -3.02202e-10            -0   1.34588e-10  -1.34588e-10   5.68061e-10
             5      0.942478   2.20903e-08  -1.17389e-10   -6.9444e-11  -9.82148e-11  -1.94218e-10            -0   9.52215e-11  -6.91825e-11    3.6123e-10
             5       1.09956    1.6632e-08  -9.78781e-11  -4.49903e-11   -8.9629e-11  -1.17349e-10            -0   6.25361e-11  -3.18637e-11   2.12897e-10
             5       1.25664   1.34126e-08  -8.52247e-11  -2.65283e-11  -8.31947e-11  -6.46419e-11            -0    3.7126e-11   -1.2063e-11   1.12865e-10
             5       1.41372   1.17492e-08  -7.85149e-11  -1.22149e-11  -7.95139e-11  -2.79984e-11            -0   1.73077e-11  -2.74127e-12   4.69395e-11
             5        1.5708   1.12319e-08  -7.65051e-11   6.28901e-14  -7.83866e-11  -2.69348e-13            -0    4.5789e-13  -2.80377e-29    9.8875e-15
             5       1.72788   1.16989e-08  -7.84509e-11   1.22178e-11  -7.94471e-11   2.61009e-11            -0  -1.62158e-11  -2.56834e-12   -4.4523e-11
             5       1.88496   1.32425e-08  -8.44512e-11   2.60496e-11   -8.2517e-11   5.92514e-11            -0  -3.54246e-11  -1.15102e-11  -1.03379e-10
             5       2.04204   1.62524e-08  -9.57443e-11   4.36064e-11  -8.78804e-11   1.08742e-10            -0  -5.97739e-11  -3.04563e-11  -1.94613e-10
             5       2.19911   2.15002e-08  -1.14283e-10   6.72851e-11  -9.58501e-11   1.87202e-10            -0  -9.14843e-11  -6.64673e-11  -3.41325e-10
             5       2.35619   3.01566e-08   -1.4042e-10    9.8418e-11   -1.0505e-10   3.04819e-10            -0   -1.3098e-10   -1.3098e-10  -5.62821e-10
             5       2.51327   4.34248e-08  -1.68542e-10   1.33123e-10  -1.10564e-10   4.49663e-10            -0  -1.72853e-10  -2.37912e-10  -8.41063e-10
             5       2.67035   6.14378e-08   -1.8354e-10   1.57401e-10  -1.05306e-10   5.64844e-10            -0  -2.00591e-10  -3.93682e-10   -1.0757e-09
             5       2.82743   8.16381e-08  -1.64453e-10   1.48958e-10  -8.68251e-11   5.53903e-10            -0  -1.88154e-10  -5.79078e-10  -1.07667e-09
             5       2.98451   9.81386e-08  -9.89238e-11   9.24609e-11  -6.41426e-11   3.44164e-10            -0  -1.16953e-10  -7.38413e-10   -6.7759e-10
             5       3.14159     1.042e-07   4.88158e-13  -5.00163e-13  -5.35204e-11  -1.93099e-11            -0  -9.81422e-26  -8.01392e-10   4.47366e-11
             5       3.29867   9.70371e-08   9.81581e-11  -9.18414e-11  -6.30385e-11  -3.71529e-10            -0   1.16428e-10  -7.35097e-10   7.41187e-10
             5       3.45575   8.00297e-08   1.60039e-10  -1.45124e-10   -8.3988e-11  -5.61288e-10            -0   1.86234e-10  -5.73169e-10   1.09635e-09
             5       3.61283   5.98578e-08   1.76126e-10  -1.51307e-10  -1.00535e-10  -5.59355e-10            -0   1.96857e-10  -3.86354e-10   1.06839e-09
             5       3.76991   4.21167e-08   1.60078e-10  -1.26699e-10  -1.04651e-10  -4.38521e-10            -0   1.67869e-10  -2.31052e-10   8.21361e-10
             5       3.92699    2.9211e-08    1.3296e-10  -9.32637e-11  -9.93945e-11  -2.92907e-10            -0   1.26199e-10  -1.26199e-10   5.42547e-10
             5       4.08407   2.09204e-08   1.09134e-10  -6.40602e-11  -9.16718e-11   -1.7726e-10            -0    8.8114e-11  -6.40186e-11   3.27395e-10
             5       4.24115   1.59931e-08    9.3304e-11  -4.21061e-11  -8.58386e-11  -1.00497e-10            -0   5.81749e-11  -2.96416e-11   1.83929e-10
             5       4.39823    1.3248e-08   8.45615e-11  -2.56448e-11  -8.27673e-11  -5.20809e-11            -0   3.53095e-11  -1.14728e-11   9.15992e-11
             5       4.55531   1.18915e-08   8.05103e-11  -1.22041e-11  -8.15856e-11  -2.12083e-11            -0   1.69645e-11  -2.68692e-12   3.32628e-11
             5       4.71239   1.14828e-08    7.9343e-11   2.57408e-14  -8.12943e-11   6.03288e-13            -0   6.08465e-13  -1.11773e-28  -5.39211e-12
             5       4.86947   1.18766e-08   8.04646e-11   1.22715e-11  -8.15275e-11   2.18918e-11            -0  -1.59008e-11  -2.51844e-12  -4.11565e-11
             5       5.02655   1.32118e-08   8.45551e-11   2.57643e-11  -8.27216e-11   5.16081e-11            -0  -3.45754e-11  -1.12342e-11  -9.24174e-11
             5       5.18363   1.59446e-08   9.35751e-11   4.23902e-11  -8.60056e-11    9.9916e-11            -0  -5.77715e-11  -2.94361e-11  -1.79464e-10
             5       5.34071   2.09351e-08    1.1022e-10   6.48928e-11  -9.24428e-11   1.80203e-10            -0  -8.82485e-11  -6.41163e-11  -3.27986e-10
             5       5.49779   2.94774e-08   1.35665e-10    9.5401e-11  -1.01177e-10   3.03724e-10            -0  -1.27615e-10  -1.27615e-10  -5.60459e-10
             5       5.65487   4.29019e-08   1.64902e-10   1.30807e-10  -1.07406e-10    4.5786e-10            -0  -1.71278e-10  -2.35744e-10  -8.58445e-10
             5       5.81195   6.13357e-08   1.82371e-10   1.56937e-10  -1.03579e-10   5.79926e-10            -0  -2.01782e-10   -3.9602e-10  -1.10859e-09
             5       5.96903   8.19726e-08   1.65472e-10   1.50174e-10  -8.64573e-11   5.66473e-10            -0  -1.90753e-10  -5.87077e-10  -1.10365e-09
             5       6.12611   9.86489e-08   1.00511e-10   9.40499e-11  -6.45035e-11   3.48059e-10            -0  -1.18629e-10  -7.48993e-10  -6.88866e-10
           5.2             0    5.0517e-08   1.40375e-13    1.4357e-13  -2.60906e-11  -9.82134e-12            -0            -0  -4.07035e-10   1.44062e-11
           5.2       0.15708   4.69228e-08  -4.93805e-11  -4.62619e-11  -3.07601e-11  -1.83583e-10            -0   5.87935e-11  -3.71208e-10   3.52162e-10
           5.2      0.314159   3.85628e-08  -8.04503e-11  -7.30856e-11  -4.13329e-11  -2.72335e-10            -0   9.35337e-11  -2.87867e-10   5.20997e-10
           5.2      0.471239   2.88278e-08  -8.87611e-11  -7.63402e-11  -5.01366e-11  -2.67535e-10            -0   9.88975e-11  -1.94097e-10   5.08801e-10
           5.2      0.628319   2.03657e-08  -8.15612e-11  -6.45586e-11  -5.30609e-11  -2.10307e-10            -0   8.50354e-11  -1.17041e-10   3.98026e-10
           5.2      0.785398   1.41651e-08  -6.84202e-11  -4.80825e-11  -5.08804e-11  -1.44464e-10            -0   6.46182e-11  -6.46182e-11   2.72362e-10
           5.2      0.942478   1.00554e-08  -5.56511e-11  -3.29724e-11  -4.63982e-11  -9.16648e-11            -0   4.51982e-11  -3.28384e-11   1.71102e-10
           5.2       1.09956   7.49574e-09  -4.59392e-11  -2.11492e-11  -4.19561e-11  -5.48421e-11            -0   2.93903e-11  -1.49751e-11   9.98348e-11
           5.2       1.25664   5.99921e-09   -3.9713e-11  -1.23774e-11  -3.86854e-11  -2.99913e-11            -0   1.73119e-11  -5.62499e-12   5.25143e-11
           5.2       1.41372   5.23092e-09  -3.64321e-11  -5.67249e-12  -3.68272e-11  -1.29181e-11            -0    8.0298e-12   -1.2718e-12   2.17191e-11
           5.2        1.5708   4.99304e-09  -3.54537e-11   3.17678e-14  -3.62605e-11  -1.11693e-13            -0   2.08385e-13  -1.27599e-29  -4.49784e-15
           5.2       1.72788   5.20807e-09  -3.64082e-11   5.67902e-12  -3.68015e-11   1.20522e-11            -0  -7.53136e-12  -1.19285e-12  -2.06241e-11
           5.2       1.88496   5.91977e-09  -3.93433e-11   1.21531e-11  -3.83607e-11   2.74495e-11            -0  -1.65234e-11  -5.36879e-12  -4.80906e-11
           5.2       2.04204   7.31512e-09  -4.48889e-11   2.04764e-11  -4.10933e-11   5.07008e-11            -0  -2.80801e-11  -1.43075e-11  -9.11217e-11
           5.2       2.19911   9.77092e-09  -5.40969e-11   3.19004e-11  -4.52122e-11   8.82136e-11            -0   -4.3391e-11  -3.15254e-11  -1.61417e-10
           5.2       2.35619   1.38745e-08  -6.73221e-11   4.72502e-11  -5.01244e-11   1.45704e-10            -0  -6.28618e-11  -6.28618e-11  -2.69681e-10
           5.2       2.51327   2.02573e-08  -8.19621e-11   6.48133e-11  -5.34077e-11   2.18225e-10            -0   -8.4053e-11  -1.15689e-10  -4.08764e-10
           5.2       2.67035   2.90469e-08  -9.04515e-11    7.7654e-11  -5.13661e-11    2.7786e-10            -0  -9.87852e-11  -1.93877e-10  -5.29813e-10
           5.2       2.82743   3.90241e-08  -8.19008e-11   7.42677e-11  -4.24957e-11   2.75365e-10            -0  -9.36331e-11  -2.88173e-10  -5.36155e-10
           5.2       2.98451   4.72441e-08  -4.95816e-11   4.63978e-11  -3.12167e-11   1.72179e-10            -0  -5.85995e-11  -3.69983e-10  -3.39729e-10
           5.2       3.14159   5.02729e-08   2.69556e-13  -2.75691e-13  -2.58741e-11  -9.81987e-12            -0  -4.92879e-26  -4.02466e-10   2.28139e-11
           5.2       3.29867   4.66855e-08   4.92078e-11  -4.60982e-11  -3.06646e-11    -1.859e-10            -0   5.83233e-11  -3.68239e-10    3.7174e-10
           5.2       3.45575   3.82189e-08   7.96423e-11  -7.23033e-11  -4.10667e-11  -2.78789e-10            -0   9.26287e-11  -2.85082e-10   5.45564e-10
           5.2       3.61283   2.82674e-08   8.66836e-11  -7.45517e-11  -4.89663e-11  -2.74887e-10            -0    9.6839e-11  -1.90057e-10   5.25817e-10
           5.2       3.76991   1.96203e-08   7.77041e-11  -6.15768e-11  -5.04535e-11  -2.12541e-10            -0   8.14737e-11  -1.12139e-10   3.98657e-10
           5.2       3.92699   1.34197e-08   6.36122e-11  -4.46844e-11  -4.73241e-11  -1.39781e-10            -0    6.0415e-11   -6.0415e-11   2.59456e-10
           5.2       4.08407   9.49449e-09   5.15595e-11  -3.03136e-11  -4.31573e-11  -8.34226e-11            -0   4.16821e-11  -3.02838e-11   1.54627e-10
           5.2       4.24115   7.19087e-09   4.36833e-11  -1.97442e-11  -4.00825e-11  -4.68238e-11            -0   2.72669e-11  -1.38932e-11   8.61063e-11
           5.2       4.39823   5.91952e-09   3.93727e-11  -1.19565e-11  -3.84562e-11  -2.40936e-11            -0   1.64465e-11  -5.34379e-12   4.25811e-11
           5.2       4.55531   5.29529e-09    3.7379e-11  -5.67277e-12  -3.78077e-11  -9.75304e-12            -0   7.87597e-12  -1.24743e-12   1.53362e-11
           5.2       4.71239   5.10774e-09   3.68025e-11   1.22427e-14    -3.764e-11   2.86116e-13            -0   2.83616e-13  -5.20994e-29  -2.55276e-12
           5.2       4.86947   5.28802e-09   3.73534e-11   5.70415e-12  -3.77762e-11   1.00766e-11            -0  -7.38299e-12  -1.16935e-12   -1.9076e-11
           5.2       5.02655   5.90169e-09   3.93606e-11   1.20101e-11  -3.84257e-11   2.38571e-11            -0  -1.61128e-11  -5.23536e-12  -4.29419e-11
           5.2       5.18363   7.16614e-09   4.37983e-11   1.98719e-11  -4.01494e-11   4.65151e-11            -0  -2.70908e-11  -1.38035e-11  -8.39039e-11
           5.2       5.34071   9.49864e-09   5.20694e-11    3.0704e-11  -4.35182e-11   8.48124e-11            -0  -4.17647e-11  -3.03439e-11  -1.54882e-10
           5.2       5.49779   1.35448e-08   6.49323e-11    4.5724e-11   -4.8194e-11    1.4505e-10            -0  -6.11335e-11  -6.11335e-11  -2.68238e-10
           5.2       5.65487   2.00007e-08   8.01132e-11   6.36246e-11  -5.18268e-11   2.22134e-10            -0  -8.32028e-11  -1.14519e-10  -4.17046e-10
           5.2       5.81195   2.89976e-08   8.98569e-11    7.7411e-11  -5.05036e-11   2.85389e-10            -0  -9.93574e-11     -1.95e-10  -5.46279e-10
           5.2       5.96903   3.91965e-08   8.24421e-11   7.49053e-11   -4.2325e-11   2.81843e-10            -0  -9.49655e-11  -2.92274e-10   -5.5003e-10
           5.2       6.12611   4.75101e-08   5.04224e-11   4.72367e-11  -3.14176e-11   1.74263e-10            -0   -5.9473e-11  -3.75498e-10  -3.45521e-10
           5.4             0   2.43365e-08   6.66787e-14    6.8087e-14  -1.26115e-11   -5.0123e-12            -0            -0  -2.03793e-10   7.38693e-12
           5.4       0.15708   2.25393e-08  -2.46743e-11  -2.31421e-11  -1.49472e-11  -9.16718e-11            -0   2.93538e-11  -1.85333e-10   1.75972e-10
           5.4      0.314159    1.8386e-08  -3.99014e-11  -3.62875e-11  -2.01694e-11  -1.34918e-10            -0   4.63609e-11  -1.42684e-10    2.5832e-10
           5.4      0.471239   1.35959e-08  -4.35513e-11  -3.74949e-11  -2.43681e-11  -1.31069e-10            -0   4.85037e-11  -9.51938e-11   2.49575e-10
           5.4      0.628319   9.48403e-09  -3.95158e-11  -3.13103e-11  -2.55533e-11  -1.01647e-10            -0   4.11948e-11  -5.66997e-11   1.92734e-10
           5.4      0.785398   6.51277e-09  -3.27216e-11  -2.30225e-11  -2.42302e-11  -6.88369e-11            -0   3.09182e-11  -3.09182e-11   1.30134e-10
           5.4      0.942478   4.56956e-09  -2.62969e-11  -1.56025e-11  -2.18553e-11  -4.31262e-11            -0   2.13814e-11  -1.55345e-11   8.07682e-11
           5.4       1.09956   3.37276e-09  -2.14927e-11  -9.90889e-12  -1.95825e-11  -2.55519e-11            -0   1.37666e-11  -7.01442e-12   4.66601e-11
           5.4       1.25664   2.67913e-09  -1.84471e-11  -5.75607e-12  -1.79358e-11   -1.3874e-11            -0   8.04594e-12  -2.61428e-12   2.43551e-11
           5.4       1.41372   2.32528e-09  -1.68517e-11  -2.62573e-12  -1.70063e-11  -5.94314e-12            -0   3.71323e-12  -5.88117e-13   1.00181e-11
           5.4        1.5708   2.21621e-09  -1.63779e-11   1.58264e-14  -1.67238e-11  -4.56776e-14            -0   9.45133e-14  -5.78727e-30  -5.93923e-15
           5.4       1.72788   2.31496e-09  -1.68435e-11    2.6311e-12  -1.69969e-11   5.54956e-12            -0   -3.4865e-12  -5.52207e-13   -9.5238e-12
           5.4       1.88496   2.64222e-09  -1.82713e-11   5.65139e-12  -1.77811e-11   1.26804e-11            -0  -7.68182e-12  -2.49598e-12  -2.23003e-11
           5.4       2.04204   3.28725e-09  -2.09787e-11   9.58336e-12  -1.91592e-11   2.35682e-11            -0  -1.31472e-11  -6.69885e-12  -4.25248e-11
           5.4       2.19911   4.43302e-09  -2.55236e-11   1.50729e-11  -2.12641e-11   4.14364e-11            -0  -2.05105e-11  -1.49017e-11  -7.60762e-11
           5.4       2.35619   6.37228e-09   -3.2169e-11   2.26065e-11  -2.38482e-11   6.94203e-11            -0   -3.0066e-11   -3.0066e-11  -1.28772e-10
           5.4       2.51327   9.43297e-09  -3.97241e-11   3.14458e-11  -2.57287e-11   1.05557e-10            -0  -4.07317e-11  -5.60624e-11  -1.97964e-10
           5.4       2.67035   1.37079e-08  -4.44248e-11   3.81768e-11  -2.49947e-11   1.36226e-10            -0  -4.84815e-11  -9.51504e-11  -2.60017e-10
           5.4       2.82743   1.86193e-08  -4.06486e-11   3.68982e-11  -2.07589e-11   1.36427e-10            -0  -4.64348e-11  -1.42912e-10  -2.66029e-10
           5.4       2.98451   2.27004e-08  -2.47654e-11   2.32006e-11  -1.51724e-11    8.5844e-11            -0  -2.92594e-11  -1.84737e-10  -1.69718e-10
           5.4       3.14159   2.42089e-08   1.46741e-13   -1.4984e-13  -1.24956e-11  -4.97104e-12            -0  -2.46667e-26  -2.01419e-10   1.15792e-11
           5.4       3.29867   2.24184e-08    2.4583e-11  -2.30557e-11   -1.4897e-11   -9.2691e-11            -0    2.9115e-11  -1.83825e-10    1.8575e-10
           5.4       3.45575    1.8218e-08   3.94979e-11  -3.58958e-11  -2.00415e-11  -1.37997e-10            -0   4.59128e-11  -1.41305e-10   2.70492e-10
           5.4       3.61283    1.3325e-08   4.25189e-11  -3.66051e-11  -2.37924e-11  -1.34637e-10            -0   4.74745e-11  -9.31739e-11   2.57865e-10
           5.4       3.76991   9.12396e-09   3.75928e-11  -2.98233e-11  -2.42591e-11  -1.02675e-10            -0   3.94072e-11  -5.42393e-11   1.92814e-10
           5.4       3.92699   6.15433e-09   3.03336e-11  -2.13358e-11  -2.24683e-11  -6.64886e-11            -0   2.88238e-11  -2.88238e-11   1.23645e-10
           5.4       4.08407   4.30174e-09   2.42799e-11  -1.42962e-11  -2.02587e-11  -3.91368e-11            -0   1.96513e-11  -1.42775e-11   7.27815e-11
           5.4       4.24115   3.22796e-09   2.03865e-11  -9.22767e-12  -1.86619e-11  -2.17518e-11            -0   1.27379e-11  -6.49027e-12   4.01789e-11
           5.4       4.39823    2.6408e-09   1.82742e-11  -5.55623e-12  -1.78151e-11  -1.11154e-11            -0   7.63534e-12  -2.48087e-12   1.97323e-11
           5.4       4.55531    2.3543e-09   1.72989e-11  -2.62821e-12  -1.74682e-11  -4.47322e-12            -0   3.64464e-12  -5.77254e-13   7.05019e-12
           5.4       4.71239   2.26847e-09    1.7016e-11   5.79389e-15  -1.73754e-11   1.34998e-13            -0   1.31793e-13    -2.421e-29  -1.20277e-12
           5.4       4.86947    2.3508e-09   1.72851e-11   2.64277e-12  -1.74516e-11   4.62566e-12            -0  -3.41678e-12  -5.41164e-13  -8.81376e-12
           5.4       5.02655   2.63211e-09   1.82643e-11   5.58021e-12  -1.77967e-11   1.09979e-11            -0  -7.48397e-12  -2.43169e-12  -1.98901e-11
           5.4       5.18363   3.21553e-09   2.04344e-11   9.28469e-12  -1.86876e-11   2.15906e-11            -0  -1.26612e-11  -6.45122e-12   -3.9099e-11
           5.4       5.34071   4.30243e-09   2.45181e-11   1.44785e-11  -2.04269e-11   3.97905e-11            -0  -1.96988e-11   -1.4312e-11  -7.28902e-11
           5.4       5.49779   6.21296e-09   3.09751e-11   2.18394e-11  -2.28912e-11   6.90438e-11            -0  -2.91856e-11  -2.91856e-11   -1.2793e-10
           5.4       5.65487   9.30754e-09   3.87903e-11   3.08396e-11  -2.49408e-11   1.07408e-10            -0   -4.0279e-11  -5.54392e-11  -2.01885e-10
           5.4       5.81195   1.36841e-08   4.41235e-11   3.80502e-11  -2.45654e-11   1.39966e-10            -0   -4.8755e-11   -9.5687e-11   -2.6822e-10
           5.4       5.96903   1.87076e-08   4.09341e-11   3.72303e-11  -2.06802e-11    1.3975e-10            -0  -4.71149e-11  -1.45005e-10  -2.73132e-10
           5.4       6.12611   2.28382e-08    2.5208e-11   2.36408e-11  -1.52825e-11   8.69528e-11            -0  -2.97127e-11  -1.87599e-10  -1.72679e-10
           5.6             0   1.17045e-08   3.15262e-14   3.21458e-14  -6.09064e-12  -2.54664e-12            -0            -0  -1.01715e-10   3.77217e-12
           5.6       0.15708   1.08087e-08  -1.22908e-11  -1.15395e-11  -7.25493e-12  -4.56316e-11            -0   1.46096e-11  -9.22414e-11   8.76405e-11
           5.6      0.314159    8.7516e-09  -1.97289e-11  -1.79596e-11  -9.82494e-12  -6.66332e-11            -0   2.29073e-11  -7.05015e-11   1.27661e-10
           5.6      0.471239   6.40167e-09   -2.1303e-11  -1.83574e-11  -1.18176e-11  -6.40185e-11            -0    2.3714e-11  -4.65414e-11   1.22028e-10
           5.6      0.628319   4.40953e-09  -1.90867e-11  -1.51374e-11  -1.22756e-11  -4.89839e-11            -0   1.98943e-11  -2.73822e-11   9.30317e-11
           5.6      0.785398   2.98979e-09  -1.56018e-11  -1.09891e-11  -1.15088e-11  -3.27053e-11            -0   1.47479e-11  -1.47479e-11   6.19835e-11
           5.6      0.942478   2.07351e-09  -1.23894e-11   -7.3605e-12  -1.02674e-11  -2.02322e-11            -0   1.00839e-11  -7.32635e-12   3.80096e-11
           5.6       1.09956   1.51545e-09  -1.00263e-11   -4.6286e-12  -9.11558e-12  -1.18724e-11            -0   6.42892e-12   -3.2757e-12   2.17423e-11
           5.6       1.25664    1.1948e-09  -8.54437e-12  -2.66892e-12  -8.29347e-12   -6.4011e-12            -0   3.72831e-12   -1.2114e-12   1.12626e-11
           5.6       1.41372   1.03224e-09  -7.77254e-12  -1.21187e-12  -7.83214e-12  -2.72717e-12            -0   1.71206e-12  -2.71164e-13   4.60792e-12
           5.6        1.5708   9.82355e-10  -7.54413e-12    7.7944e-15  -7.69239e-12  -1.83789e-14            -0   4.27375e-14  -2.61692e-30  -4.37911e-15
           5.6       1.72788   1.02761e-09  -7.77016e-12   1.21541e-12  -7.82913e-12   2.54888e-12            -0  -1.60926e-12  -2.54881e-13  -4.38553e-12
           5.6       1.88496   1.17773e-09  -8.46123e-12   2.62026e-12  -8.22014e-12   5.84276e-12            -0  -3.56071e-12  -1.15694e-12  -1.03115e-11
           5.6       2.04204   1.47513e-09  -9.77608e-12   4.47179e-12   -8.9091e-12    1.0926e-11            -0  -6.13706e-12  -3.12699e-12  -1.97868e-11
           5.6       2.19911   2.00826e-09  -1.20068e-11   7.10015e-12  -9.97433e-12   1.94082e-11            -0  -9.66538e-12  -7.02231e-12  -3.57451e-11
           5.6       2.35619   2.92212e-09  -1.53252e-11   1.07821e-11  -1.13169e-11   3.29779e-11            -0  -1.43356e-11  -1.43356e-11  -6.12956e-11
           5.6       2.51327   4.38556e-09  -1.91942e-11   1.52088e-11  -1.23639e-11   5.09066e-11            -0  -1.96771e-11  -2.70833e-11  -9.55698e-11
           5.6       2.67035   6.45862e-09   -2.1752e-11   1.87093e-11  -1.21354e-11   6.65852e-11            -0  -2.37198e-11  -4.65527e-11  -1.27199e-10
           5.6       2.82743   8.86906e-09  -2.01121e-11   1.82736e-11  -1.01227e-11   6.73836e-11            -0  -2.29563e-11  -7.06522e-11  -1.31569e-10
           5.6       2.98451   1.08891e-08  -1.23316e-11   1.15641e-11  -7.36555e-12   4.26678e-11            -0  -1.45638e-11  -9.19523e-11  -8.45103e-11
           5.6       3.14159   1.16381e-08    7.8938e-14  -8.04894e-14  -6.02906e-12  -2.50619e-12            -0   -1.2306e-26  -1.00486e-10    5.8522e-12
           5.6       3.29867   1.07473e-08   1.22426e-11   -1.1494e-11  -7.22848e-12    -4.607e-11            -0   1.44887e-11  -9.14783e-11   9.25035e-11
           5.6       3.45575   8.66982e-09    1.9528e-11  -1.77641e-11   -9.7636e-12  -6.80951e-11            -0   2.26867e-11  -6.98225e-11    1.3367e-10
           5.6       3.61283   6.27119e-09   2.07921e-11  -1.79166e-11  -1.15353e-11  -6.57446e-11            -0   2.32021e-11  -4.55366e-11   1.26054e-10
           5.6       3.76991   4.23621e-09   1.81321e-11  -1.43991e-11  -1.16358e-11  -4.94531e-11            -0   1.90016e-11  -2.61534e-11   9.29622e-11
           5.6       3.92699   2.81807e-09   1.44214e-11  -1.01558e-11  -1.06399e-11  -3.15332e-11            -0   1.37094e-11  -1.37094e-11   5.87393e-11
           5.6       4.08407   1.94614e-09   1.14001e-11  -6.72169e-12   -9.4847e-12  -1.83084e-11            -0   9.23667e-12  -6.71083e-12   3.41531e-11
           5.6       4.24115   1.44695e-09   9.48674e-12  -4.29976e-12  -8.66564e-12  -1.00778e-11            -0   5.93277e-12   -3.0229e-12    1.8693e-11
           5.6       4.39823   1.17646e-09   8.45736e-12  -2.57435e-12   -8.2309e-12  -5.11515e-12            -0   3.53425e-12  -1.14835e-12   9.11821e-12
           5.6       4.55531   1.04529e-09   7.98286e-12  -1.21405e-12  -8.04892e-12  -2.04671e-12            -0   1.68163e-12  -2.66344e-13    3.2325e-12
           5.6       4.71239   1.00609e-09   7.84477e-12   2.72962e-15  -7.99894e-12   6.34081e-14            -0   6.10713e-14  -1.12186e-29  -5.64266e-13
           5.6       4.86947   1.04361e-09   7.97556e-12   1.22078e-12  -8.04032e-12    2.1182e-12            -0  -1.57657e-12  -2.49704e-13  -4.06062e-12
           5.6       5.02655   1.17226e-09   8.45081e-12   2.58501e-12  -8.22041e-12   5.05727e-12            -0  -3.46571e-12  -1.12608e-12  -9.18655e-12
           5.6       5.18363   1.44077e-09   9.50622e-12   4.32505e-12  -8.67503e-12   9.99483e-12            -0  -5.89951e-12  -3.00595e-12  -1.81664e-11
           5.6       5.34071   1.94589e-09   1.15109e-11   6.80649e-12  -9.56269e-12   1.86148e-11            -0  -9.26272e-12  -6.72976e-12  -3.41986e-11
           5.6       5.49779   2.84545e-09    1.4732e-11   1.03989e-11  -1.08447e-11   3.27673e-11            -0  -1.38904e-11  -1.38904e-11  -6.08215e-11
           5.6       5.65487   4.32448e-09    1.8725e-11   1.49014e-11  -1.19729e-11   5.17779e-11            -0  -1.94388e-11  -2.67552e-11  -9.74152e-11
           5.6       5.81195   6.44711e-09   2.15999e-11   1.86438e-11  -1.19225e-11   6.84349e-11            -0  -2.38499e-11   -4.6808e-11  -1.31267e-10
           5.6       5.96903     8.914e-09   2.02616e-11   1.84456e-11  -1.00866e-11   6.90806e-11            -0  -2.33021e-11  -7.17166e-11   -1.3519e-10
           5.6       6.12611   1.09601e-08   1.25632e-11   1.17938e-11  -7.42511e-12   4.32544e-11            -0  -1.47981e-11  -9.34317e-11  -8.60176e-11
           5.8             0   5.62081e-09   1.48411e-14   1.51132e-14  -2.93917e-12  -1.28872e-12            -0            -0  -5.06233e-11   1.91912e-12
           5.8       0.15708   5.17563e-09  -6.10501e-12  -5.73728e-12  -3.51768e-12  -2.26492e-11            -0   7.25069e-12   -4.5779e-11   4.35174e-11
           5.8      0.314159   4.15959e-09  -9.72736e-12   -8.8629e-12  -4.77829e-12  -3.28164e-11            -0   1.12867e-11  -3.47368e-11   6.29037e-11
           5.8      0.471239   3.00989e-09  -1.03912e-11   -8.9619e-12  -5.71944e-12   -3.1183e-11            -0   1.15613e-11  -2.26903e-11   5.94916e-11
           5.8      0.628319   2.04727e-09  -9.19359e-12  -7.29745e-12  -5.88375e-12  -2.35421e-11            -0   9.58054e-12  -1.31865e-11   4.47775e-11
           5.8      0.785398   1.37062e-09   -7.4187e-12  -5.23051e-12  -5.45346e-12  -1.54978e-11            -0     7.015e-12    -7.015e-12     2.944e-11
           5.8      0.942478   9.39653e-10  -5.82148e-12  -3.46268e-12  -4.81188e-12  -9.46728e-12            -0   4.74259e-12  -3.44569e-12   1.78378e-11
           5.8       1.09956   6.80067e-10  -4.66501e-12   -2.1562e-12  -4.23301e-12  -5.50268e-12            -0   2.99409e-12  -1.52557e-12   1.01039e-11
           5.8       1.25664   5.32185e-10  -3.94736e-12  -1.23418e-12  -3.82558e-12  -2.94623e-12            -0   1.72296e-12  -5.59825e-13    5.1945e-12
           5.8       1.41372   4.57682e-10  -3.57565e-12  -5.57837e-13  -3.59823e-12  -1.24851e-12            -0   7.87285e-13  -1.24694e-13   2.11407e-12
           5.8        1.5708   4.34918e-10  -3.46602e-12   3.80155e-15  -3.52957e-12  -7.25005e-15            -0   1.92735e-14  -1.18016e-30    -2.712e-15
           5.8       1.72788   4.55611e-10  -3.57523e-12   5.59945e-13  -3.59747e-12   1.16799e-12            -0  -7.40802e-13  -1.17331e-13  -2.01432e-12
           5.8       1.88496   5.24321e-10  -3.90821e-12   1.21164e-12  -3.79099e-12   2.68593e-12            -0  -1.64603e-12  -5.34829e-13  -4.75571e-12
           5.8       2.04204   6.61131e-10  -4.54376e-12   2.08096e-12  -4.13276e-12   5.05285e-12            -0  -2.85693e-12  -1.45568e-12  -9.18224e-12
           5.8       2.19911   9.08586e-10  -5.63308e-12   3.33524e-12  -4.66732e-12   9.06695e-12            -0  -4.54207e-12  -3.30001e-12  -1.67486e-11
           5.8       2.35619   1.33815e-09  -7.28087e-12   5.12795e-12  -5.35751e-12   1.56243e-11            -0  -6.81602e-12  -6.81602e-12  -2.90944e-11
           5.8       2.51327   2.03605e-09  -9.24874e-12   7.33469e-12  -5.92803e-12   2.44843e-11            -0   -9.4791e-12  -1.30469e-11  -4.60056e-11
           5.8       2.67035   3.03867e-09  -1.06209e-11   9.14257e-12  -5.88006e-12   3.24564e-11            -0  -1.15724e-11  -2.27121e-11  -6.20443e-11
           5.8       2.82743   4.21846e-09  -9.92306e-12   9.02376e-12  -4.92811e-12   3.31892e-11            -0  -1.13171e-11  -3.48303e-11   -6.4879e-11
           5.8       2.98451   5.21557e-09  -6.12302e-12   5.74727e-12  -3.57186e-12   2.11484e-11            -0  -7.22854e-12  -4.56392e-11  -4.19578e-11
           5.8       3.14159   5.58644e-09   4.20375e-14  -4.28082e-14  -2.90669e-12  -1.25888e-12            -0  -6.12186e-27  -4.99888e-11   2.94653e-12
           5.8       3.29867   5.14451e-09   6.07962e-12  -5.71331e-12  -3.50377e-12  -2.28324e-11            -0   7.18971e-12   -4.5394e-11    4.5927e-11
           5.8       3.45575    4.1199e-09   9.62767e-12   -8.7657e-12  -4.74891e-12  -3.35075e-11            -0   1.11786e-11  -3.44041e-11   6.58604e-11
           5.8       3.61283   2.94725e-09   1.01394e-11  -8.74437e-12  -5.58152e-12  -3.20161e-11            -0   1.13078e-11  -2.21928e-11    6.1442e-11
           5.8       3.76991    1.9641e-09   8.72165e-12  -6.93233e-12  -5.56866e-12  -2.37548e-11            -0   9.13666e-12  -1.25755e-11   4.46923e-11
           5.8       3.92699   1.28862e-09   6.83767e-12  -4.82051e-12   -5.0267e-12  -1.49153e-11            -0   6.50239e-12  -6.50239e-12    2.7826e-11
           5.8       4.08407   8.79287e-10   5.33846e-12  -3.15162e-12  -4.42988e-12  -8.54276e-12            -0   4.32957e-12  -3.14562e-12   1.59823e-11
           5.8       4.24115   6.47786e-10   4.40304e-12  -1.99809e-12  -4.01416e-12  -4.65787e-12            -0   2.75576e-12  -1.40413e-12   8.67365e-12
           5.8       4.39823   5.23461e-10    3.9039e-12  -1.18956e-12  -3.79354e-12   -2.3486e-12            -0   1.63156e-12  -5.30126e-13   4.20269e-12
           5.8       4.55531   4.63529e-10   3.67418e-12  -5.59299e-13   -3.6996e-12  -9.34425e-13            -0   7.73844e-13  -1.22565e-13   1.47856e-12
           5.8       4.71239   4.45672e-10   3.60714e-12   1.28072e-15  -3.67327e-12   2.96632e-14            -0   2.82268e-14  -5.18519e-30  -2.63692e-13
           5.8       4.86947   4.62732e-10   3.67042e-12   5.62403e-13  -3.69522e-12   9.67823e-13            -0  -7.25509e-13  -1.14909e-13  -1.86595e-12
           5.8       5.02655   5.21447e-10   3.89996e-12   1.19426e-12  -3.78779e-12   2.32027e-12            -0  -1.60057e-12  -5.20057e-13  -4.23203e-12
           5.8       5.18363   6.44745e-10   4.41074e-12   2.00924e-12  -4.01729e-12    4.6157e-12            -0  -2.74136e-12  -1.39679e-12  -8.41811e-12
           5.8       5.34071   8.78919e-10   5.38976e-12   3.19093e-12   -4.4659e-12   8.68587e-12            -0  -4.34343e-12  -3.15569e-12   -1.6001e-11
           5.8       5.49779   1.30138e-09   6.98754e-12   4.93749e-12  -5.12555e-12   1.55092e-11            -0  -6.59237e-12  -6.59237e-12  -2.88339e-11
           5.8       5.65487   2.00641e-09   9.01402e-12    7.1797e-12  -5.73471e-12   2.48919e-11            -0  -9.35487e-12  -1.28759e-11  -4.68692e-11
           5.8       5.81195   3.03311e-09   1.05444e-11    9.1088e-12  -5.77472e-12   3.33675e-11            -0   -1.1634e-11   -2.2833e-11  -6.40542e-11
           5.8       5.96903   4.24121e-09   1.00008e-11   9.11237e-12  -4.91174e-12   3.40525e-11            -0  -1.14923e-11  -3.53696e-11  -6.67177e-11
           5.8       6.12611   5.25199e-09   6.24362e-12   5.86656e-12  -3.60375e-12   2.14572e-11            -0  -7.34922e-12  -4.64012e-11  -4.27224e-11
             6             0   2.69568e-09   6.95779e-15   7.07705e-15  -1.41742e-12  -6.49799e-13            -0            -0  -2.51303e-11   9.73071e-13
             6       0.15708   2.47501e-09  -3.02463e-12  -2.84494e-12  -1.70402e-12  -1.12127e-11            -0   3.58923e-12  -2.26615e-11   2.15496e-11
             6      0.314159   1.97444e-09   -4.7838e-12  -4.36224e-12  -2.32048e-12  -1.61207e-11            -0   5.54676e-12  -1.70712e-11   3.09121e-11
             6      0.471239   1.41333e-09   -5.0557e-12  -4.36363e-12  -2.76293e-12  -1.51512e-11            -0   5.62199e-12  -1.10338e-11   2.89273e-11
             6      0.628319   9.49303e-10  -4.41713e-12   -3.5088e-12  -2.81425e-12   -1.1287e-11            -0   4.60187e-12  -6.33394e-12   2.14962e-11
             6      0.785398   6.27572e-10  -3.51881e-12  -2.48316e-12   -2.5785e-12  -7.32627e-12            -0   3.32827e-12  -3.32827e-12   1.39472e-11
             6      0.942478   4.25326e-10  -2.72869e-12  -1.62487e-12  -2.25013e-12  -4.41968e-12            -0   2.22491e-12  -1.61649e-12   8.35024e-12
             6       1.09956   3.04844e-10  -2.16533e-12  -1.00196e-12  -1.96134e-12  -2.54468e-12            -0   1.39096e-12  -7.08731e-13   4.68393e-12
             6       1.25664   2.36788e-10  -1.81932e-12  -5.69324e-13  -1.76075e-12  -1.35311e-12            -0   7.94283e-13  -2.58078e-13    2.3901e-12
             6       1.41372   2.02712e-10  -1.64104e-12  -2.56159e-13  -1.64941e-12  -5.70353e-13            -0   3.61157e-13  -5.72016e-14    9.6768e-13
             6        1.5708   1.92347e-10  -1.58864e-12   1.83879e-15  -1.61587e-12  -2.78874e-15            -0   8.67118e-15  -5.30957e-31  -1.54167e-15
             6       1.72788   2.01792e-10  -1.64118e-12   2.57341e-13  -1.64936e-12   5.34099e-13            -0  -3.40193e-13  -5.38812e-14  -9.23061e-13
             6       1.88496   2.33178e-10  -1.80095e-12   5.58913e-13  -1.74449e-12   1.23213e-12            -0  -7.59063e-13  -2.46635e-13  -2.18822e-12
             6       2.04204   2.95981e-10  -2.10683e-12   9.65994e-13  -1.91289e-12   2.33157e-12            -0  -1.32667e-12   -6.7597e-13  -4.25078e-12
             6       2.19911   4.10586e-10  -2.63634e-12   1.56273e-12  -2.17916e-12   4.22587e-12            -0  -2.12907e-12  -1.54686e-12    -7.828e-12
             6       2.35619   6.12033e-10  -3.45043e-12   2.43253e-12  -2.53075e-12   7.38459e-12            -0  -3.23247e-12  -3.23247e-12  -1.37744e-11
             6       2.51327   9.44071e-10  -4.44525e-12   3.52807e-12  -2.83637e-12   1.17471e-11            -0  -4.55469e-12    -6.269e-12  -2.20888e-11
             6       2.67035   1.42781e-09  -5.17266e-12   4.45594e-12  -2.84378e-12   1.57811e-11            -0  -5.63149e-12  -1.10524e-11  -3.01839e-11
             6       2.82743   2.00384e-09  -4.88337e-12   4.44431e-12  -2.39562e-12   1.63057e-11            -0  -5.56481e-12  -1.71267e-11  -3.19077e-11
             6       2.98451   2.49479e-09  -3.03245e-12    2.8488e-12  -1.73048e-12   1.04557e-11            -0  -3.57854e-12   -2.2594e-11  -2.07758e-11
             6       3.14159   2.67797e-09    2.2193e-14  -2.25734e-14  -1.40039e-12  -6.30253e-13            -0  -3.03758e-27  -2.48037e-11   1.47848e-12
             6       3.29867    2.4593e-09   3.01127e-12  -2.83233e-12  -1.69672e-12  -1.12863e-11            -0   3.55854e-12  -2.24677e-11   2.27395e-11
             6       3.45575   1.95523e-09   4.73447e-12  -4.31404e-12  -2.30641e-12   -1.6446e-11            -0   5.49402e-12  -1.69088e-11   3.23627e-11
             6       3.61283   1.38335e-09     4.932e-12  -4.25665e-12  -2.69573e-12  -1.55524e-11            -0   5.49697e-12  -1.07884e-11   2.98699e-11
             6       3.76991    9.0951e-10   4.18465e-12  -3.32888e-12  -2.65959e-12  -1.13827e-11            -0   4.38207e-12   -6.0314e-12   2.14306e-11
             6       3.92699   5.88533e-10   3.23396e-12  -2.28221e-12  -2.36969e-12  -7.03786e-12            -0   3.07628e-12  -3.07628e-12   1.31479e-11
             6       4.08407   3.96806e-10   2.49383e-12  -1.47399e-12  -2.06446e-12  -3.97676e-12            -0   2.02436e-12  -1.47079e-12   7.46035e-12
             6       4.24115   2.89681e-10   2.03869e-12  -9.26215e-13  -1.85536e-12  -2.14813e-12            -0    1.2769e-12  -6.50614e-13   4.01488e-12
             6       4.39823   2.32656e-10   1.79776e-12  -5.48324e-13  -1.74452e-12  -1.07613e-12            -0   7.51363e-13  -2.44133e-13   1.93256e-12
             6       4.55531   2.05327e-10   1.68705e-12  -2.57032e-13  -1.69665e-12  -4.25765e-13            -0   3.55244e-13  -5.62652e-14   6.74842e-13
             6       4.71239   1.97207e-10   1.65465e-12    5.9869e-16  -1.68301e-12   1.38272e-14            -0   1.30154e-14  -2.39089e-30  -1.22795e-13
             6       4.86947   2.04951e-10   1.68513e-12   2.58458e-13  -1.69445e-12   4.41312e-13            -0  -3.33053e-13  -5.27504e-14   -8.5543e-13
             6       5.02655   2.31696e-10   1.79552e-12   5.50393e-13  -1.74145e-12   1.06234e-12            -0  -7.37368e-13  -2.39586e-13  -1.94503e-12
             6       5.18363   2.88197e-10   2.04162e-12   9.31094e-13  -1.85623e-12    2.1269e-12            -0  -1.27068e-12  -6.47442e-13  -3.89144e-12
             6       5.34071   3.96522e-10    2.5175e-12   1.49215e-12  -2.08103e-12   4.04342e-12            -0  -2.03157e-12  -1.47603e-12  -7.46787e-12
             6       5.49779   5.94466e-10   3.30604e-12   2.33834e-12  -2.41725e-12   7.32273e-12            -0  -3.12077e-12  -3.12077e-12  -1.36342e-11
             6       5.65487   9.29732e-10   4.32834e-12   3.45029e-12  -2.74113e-12   1.19368e-11            -0  -4.49051e-12  -6.18065e-12  -2.24908e-11
             6       5.81195   1.42512e-09    5.1343e-12   4.43863e-12  -2.79183e-12   1.62283e-11            -0  -5.66057e-12  -1.11095e-11  -3.11733e-11
             6       5.96903   2.01529e-09   4.92362e-12   4.48975e-12  -2.38825e-12   1.67433e-11            -0   -5.6533e-12  -1.73991e-11  -3.28382e-11
             6       6.12611   2.51338e-09   3.09494e-12   2.91047e-12   -1.7474e-12   1.06175e-11            -0  -3.64049e-12  -2.29851e-11  -2.11623e-11


==> anc/gliss2RHIC.20-60.eosL.noTgrad.pt6/esw025.dim <==
31  40

